Spooky action at a global distance: analysis of space-based entanglement distribution for the quantum internet

Recent experimental breakthroughs in satellite quantum communications have opened up the possibility of creating a global quantum internet using satellite links. This approach appears to be particularly viable in the near term, due to the lower attenuation of optical signals from satellite to ground, and due to the currently short coherence times of quantum memories. The latter prevents ground-based entanglement distribution using atmospheric or optical-fiber links at high rates over long distances. In this work, we propose a global-scale quantum internet consisting of a constellation of orbiting satellites that provides a continuous, on-demand entanglement distribution service to ground stations. The satellites can also function as untrusted nodes for the purpose of long-distance quantum-key distribution. We develop a technique for determining optimal satellite configurations with continuous coverage that balances both the total number of satellites and entanglement-distribution rates. Using this technique, we determine various optimal satellite configurations for a polar-orbit constellation, and we analyze the resulting satellite-to-ground loss and achievable entanglement-distribution rates for multiple ground station configurations. We also provide a comparison between these entanglement-distribution rates and the rates of ground-based quantum repeater schemes. Overall, our work provides the theoretical tools and the experimental guidance needed to make a satellite-based global quantum internet a reality.

==> anc/analysis_and_plots_21July2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pickle\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import ScalarFormatter,NullFormatter"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "#results_d_best,results_d_best_best=pickle.load(open('simulations_all_results_filtered_6Nov2019.pkl','rb'))\n",
    "#results_d_best,results_d_best_best=pickle.load(open('simulations_all_results_filtered_10Nov2019.pkl','rb'))\n",
    "\n",
    "'''\n",
    "results_d_best is a dictionary indexed by d, h, and the sat\n",
    "configs. It contains all sat configs that did not have any time gaps\n",
    "in 24 hours.\n",
    "\n",
    "results_d_best_best is a dictionary indexed by d and h. It contains\n",
    "the sat config with the least number of sats such that there is no\n",
    "time gap in 24 hours.\n",
    "'''\n",
    "\n",
    "results_d_best,results_d_best_best=pickle.load(open('simulations_all_results_filtered_12Nov2019.pkl','rb'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "H=list(results_d_best_best[1000].keys()) # List of altitudes\n",
    "D=list(results_d_best_best.keys()) # List of distances"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{(8, 11): (0, nan, 61.91345740290902, 1055.6873647295852),\n",
       " (9, 10): (0, nan, 62.497791047112926, 1037.848558465767),\n",
       " (7, 13): (0, nan, 61.279012788746776, 1109.602774273449),\n",
       " (5, 13): (0, nan, 64.08437937395267, 823.5150970474767),\n",
       " (10, 10): (0, nan, 62.16240095328473, 1101.8542442883618),\n",
       " (7, 15): (0, nan, 60.436198376166686, 1240.2179603618358),\n",
       " (8, 8): (0, nan, 66.11406415255145, 774.735960179369),\n",
       " (9, 8): (0, nan, 65.6381679067673, 836.1725593259843),\n",
       " (7, 14): (0, nan, 60.844168331635984, 1175.654300191635),\n",
       " (10, 15): (0, nan, 58.89764531842556, 1573.968701521168),\n",
       " (8, 10): (0, nan, 62.9646400715336, 961.4806173397059),\n",
       " (9, 9): (0, nan, 63.605786775016725, 946.696178692763),\n",
       " (8, 9): (0, nan, 64.09634508404375, 874.8217199210383),\n",
       " (15, 15): (0, nan, 58.03935804680497, 1857.9392454345357),\n",
       " (20, 20): (0, nan, 56.5038414877849, 2391.217627228053),\n",
       " (10, 14): (0, nan, 59.32766874772858, 1488.378222060431),\n",
       " (16, 16): (0, nan, 57.66041625441407, 1972.5087952102367)}"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "results_d_best[1000][1500]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "N={}  # Least number of satellites (as a list as a function of h)\n",
    "R={}  # Rates (as a list as a function of h, corresponding to the least number of satellites)\n",
    "L={}  # Loss (as a list as a function of h, corresponding to the least number of satellites)\n",
    "for d in D:\n",
    "    N[d]=[]\n",
    "    R[d]=[]\n",
    "    L[d]=[]\n",
    "    for h in H:\n",
    "        if not results_d_best_best[d][h]:\n",
    "            N[d].append(None)\n",
    "            R[d].append(None)\n",
    "            L[d].append(None)\n",
    "        else:\n",
    "            N[d].append(np.prod(list(results_d_best_best[d][h][0][0])))\n",
    "            R[d].append(results_d_best_best[d][h][0][1][3])\n",
    "            L[d].append(results_d_best_best[d][h][0][1][2])\n",
    "    #N[d]=[np.prod(list(results_d_best_best[d][h][0][0])) for h in H]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [],
   "source": [
    "###################\n",
    "### Unnecessary\n",
    "###################\n",
    "\n",
    "#cost={} # Cost function (as a dictionary, for all d, h, and sat configs)\n",
    "#Rates={} # Rates (as a dictionary, for all d, h, and sat configs)\n",
    "#FOM={} # Rate per satellite (as a dictionary, for all d, h, and sat configs)\n",
    "\n",
    "#for d in D:\n",
    "#    cost[d]={}\n",
    "#    Rates[d]={}\n",
    "#    FOM[d]={}\n",
    "#    for h in H:\n",
    "#        cost[d][h]={}\n",
    "#        Rates[d][h]={}\n",
    "#        FOM[d][h]={}\n",
    "#        for sat_config in results_d_best[d][h].keys():\n",
    "#            n=np.prod(list(sat_config))\n",
    "#            cost[d][h][sat_config]=n*results_d_best[d][h][sat_config][2]\n",
    "#            Rates[d][h][sat_config]=results_d_best[d][h][sat_config][3]\n",
    "#            FOM[d][h][sat_config]=results_d_best[d][h][sat_config][3]/n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "def calculate_cost(d,h,alpha=1):\n",
    "    \n",
    "    '''\n",
    "    For a given d and h, returns a dictionary indexed by sat configs\n",
    "    that contains the cost function. Also returns the minimum value\n",
    "    of the cost function among all available sat configs.\n",
    "    '''\n",
    "    \n",
    "    C={}\n",
    "    \n",
    "    for sat_config in results_d_best[d][h].keys():\n",
    "        n=np.prod(list(sat_config))\n",
    "        eta=results_d_best[d][h][sat_config][2]\n",
    "        C[sat_config]=n**(1/alpha)*eta\n",
    "        \n",
    "    return C,min(C.values())\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "def calculate_FOM(d,h):\n",
    "    \n",
    "    '''\n",
    "    For a given d and h, returns a dictionary indexed by sat configs\n",
    "    that contains the figure of merit (rate divided by total number\n",
    "    of satellites). Also returns the maximum value of the figure of\n",
    "    merit among all available sat configs, and the sat config that\n",
    "    achieves the maximum.\n",
    "    '''\n",
    "    \n",
    "    F={}\n",
    "    \n",
    "    for sat_config in results_d_best[d][h].keys():\n",
    "        n=np.prod(list(sat_config))\n",
    "        r=results_d_best[d][h][sat_config][3]\n",
    "        F[sat_config]=r/n\n",
    "        \n",
    "    if not F:\n",
    "        m=None\n",
    "        s=None\n",
    "    else:\n",
    "        Fval=np.array(list(F.values()))\n",
    "        Fkey=list(F.keys())\n",
    "        m=max(Fval)\n",
    "        i=np.argwhere(Fval==m)[0][0]\n",
    "        s=Fkey[i]\n",
    "    \n",
    "    return F,m,s"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "({(9, 7): 4.734294773638047,\n",
       "  (8, 7): 4.994670882139546,\n",
       "  (8, 11): 4.808361934994466,\n",
       "  (9, 10): 4.569731998986666,\n",
       "  (7, 13): 4.887605492966525,\n",
       "  (5, 13): 5.296475842070921,\n",
       "  (4, 13): 5.375192931791899,\n",
       "  (10, 10): 4.291284002695677,\n",
       "  (6, 8): 5.4842474752172885,\n",
       "  (7, 8): 5.22983572446139,\n",
       "  (7, 15): 4.643777655288339,\n",
       "  (8, 8): 4.939692398444129,\n",
       "  (9, 8): 4.640632208936729,\n",
       "  (7, 14): 4.761404296297973,\n",
       "  (10, 15): 3.8846119952495566,\n",
       "  (8, 10): 4.857968891865125,\n",
       "  (9, 9): 4.671260307755272,\n",
       "  (8, 9): 4.953990968855411,\n",
       "  (15, 15): 2.8949390927261303,\n",
       "  (20, 20): 1.9523292169810889,\n",
       "  (10, 14): 3.97449758739912,\n",
       "  (16, 16): 2.6574234054306722},\n",
       " 5.4842474752172885,\n",
       " (6, 8))"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "calculate_FOM(1500,2000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5.4842474752172885"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "calculate_FOM(1500,2000)[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "def calculate_rate(d,h):\n",
    "    \n",
    "    '''\n",
    "    For a given d and h, returns a dictionary indexed by sat configs\n",
    "    that contains the rate. Also returns the maximum rate among all\n",
    "    available sat configs.\n",
    "    '''\n",
    "    \n",
    "    R={}\n",
    "    \n",
    "    for sat_config in results_d_best[d][h].keys():\n",
    "        R[sat_config]=results_d_best[d][h][sat_config][3]\n",
    "        \n",
    "    if not R:\n",
    "        m=None\n",
    "    else:\n",
    "        m=max(R.values())\n",
    "    \n",
    "    return R,m\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPUAAADQCAYAAADf0CfgAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAgAElEQVR4nO2dd3hU1dbGf3smvZCQhIACQkIREBBCswAJgnr16hUVsV0VPxV7QRR7Vy56xV4oeq3XAliuXWkBRKUFpBhqAoSahFQSkkxm9vfHOTOZmZwzJckkJ2Te55knmX32Puedsmbvs9d61xJSSoIIIojjB6aWJhBEEEE0LYJGHUQQxxmCRh1EEMcZgkYdRBDHGUJamoA/EEKsBzoAO1uaSxBBNAN6AgVSysH+DGpVRg10iIyM7Dx8+PDOLU3EjoMHD3LCCSe0NA0HjMTHSFyg9fHZsGEDpaWlfp9XtCaXlhAiMzw8PL2qqqqlqTjQrVs39uzZ09I0HDASHyNxgdbHJyMjg2XLli2TUmb4c95Wd09tMhmLcmRkZEtTcIGR+BiJC7QdPsayEB9gNptbmoILYmJiWpqCC4zEx0hcoO3waXVGHR8f3yzXKczbw/tTb6Mwz/NyLSMjo1n4+Aoj8TESF2g7fJrNqIUQE4QQ49yfq3/TvLXbERUVFXCulqoqvpzxJEf25/HVjKeweLiH7927d8D5+AMj8TESF2g7fJplo0wIEQ/MB56XUi5Snz8vpbxZPb5QSnm2XrvTeTLT09PTMzMzA8r321dmsGvtaqyWGsyhofQcehoX3PNAQK8ZRBDuMPpG2VBgodPzicAup+cl6qys1+6AxWIJGEmAzUsXkpO1BqulBgCrxcKurNVsXrpQs39BQUFA+fgLI/ExEhdoO3wCbtSqUa51a44HSpyeFwEJHtodWL9+PX369GHo0KH06dOHf/7zn4DyBk2ZMsXR75prrnH8P2XKFMcbOGfOHJYvXw7A8uXLmTNnjsv4FZ+8T211tQvZ2upqln38nub4K6+8skmv39jx06dPb9HrO4+3c2mp67uPnz59eote3338bbfdpjl+zpw5JCYmsm7dOgC/HesBX34LIdKklFlCiGlAlrr8ngaUSCnnqH1mo8zkqVrtUsoF6vOAL783L13IkvdmYXEy7JDwcMZefwv9x5ztYWQQQTQtDLn8FkJMBlKFEBOAYcDZQohUlNnYeRs7Acjx0N5s6D/mbFLShmEOCQXAHBpKj7ThQYMOotUgoEYtpZwjpVygzrQ5KLNuDjAP6OHUNV5KmeWh3YHs7OxAUgbgb7fcQ5TqOgsNj+DcW+7W7eu8zDICjMTHSFyg7fBprt3vNOB5FMN+XkqZo87ejvtnKeUita9mu3qsWXa/QfFTf/7kg3TonsLEx6YH/HpBBOGOhi6/m0XQoc62Z7u1LdDpq9ne3Ejq2o2/33U/38ycTq3FQkhoaEtTCiIIn9DqIsp27mw+1WWXfgMA2PfXJt0+zjueRoCR+BiJC7QdPq3OqLt169Zs1woJDaXbwEHkrF+j2+fhhx9uNj6+wEh8jMQF2g6fVmfUoc28DE4ZPIzcrLXo7T106NChWfl4g5H4GIkLtB0+rc6oDx482KzXSx08lJLDByk+uF/zuD14wCgwEh8jcYG2w6fVGXVzCDqcEZOQSHL3HuSsW615vE+fPs3KxxuMxMdIXKDt8Gl1Rh0XF9fs10xNG0rOevdIVwWjR49uZjaeYSQ+RuICbYdPc8R+TxBCpAkhJqsRZs7tfksvG5KzqbFITRvO/q1bqK6sqHfMHsdrFBiJj5G4QNvhE+gw0XjgISlllhrP/bxT+9lSykWqX9pjuzMqKysDSVkTnXr0Ijw6hj0b19c7tnXr1mbn4wlG4mMkLtB2+AQ6TLRESjkEQI35tq9hGyy9bIlskMJkImXQEHKy6i/BJ0+erDGi5WAkPkbiAm2HT7PcU6sZTyYAl6lNDZZebtmyJaDSS73xST1PJnfDWmbPnu0yfubMmc1yfV/H2/sZQXppH2MU6WVBQYGhpJfffPNNQKSXSCmb5QGMA6ap/08DJjsdm41i9JrtTs8zO3fuLFsCx46Wy5lXXCgP7Njq0n7PPfe0CB89GImPkbhI2fr4pKenSyBT+mlrzbb7LRVhxkPqcrrB0suePXsGmKk2IqJj6NLnlHpL8JdffrlF+OjBSHyMxAXaDp+A66mFEM6bXUXq3wZLL1sSKWnDyPUQMhpEEEZAoGfqecBC1UU1DZgtlZ3wEqf2cai73HrtzmgOPbUeUgcP43DOTo4WFzna2opGtyEwEhdoO3xaXdmd5tJTa0FKybt33ciIiy9nwFnntAiHINoODK2nbjZsnAeLn4bSfRDXBcY+DgMnOg5vHzkKa2FhvWHmpCR6/7rC6+mFEKQMHkZO1pqgUQdhWLS6MFFdPfXGefDtXVCaB0jl77d3Ke0qtAzaU7sWeqQNY8+mDdSqqYrbika3ITASF2g7fFqdUevqqRc/DZZjrm2WY0p7E6JLvwFIaWN/9hag7Wh0GwIjcYG2w6fVGbWunrp0n3/tDURIWBjdBgwiJ0tRbbUVjW5DYCQu0Hb4tDqj1tVTx3Xxr70RSB08zJENpa1odBsCI3GBtsOn1Rm1rp567OMQ6lbvNzRSaW9ipAweSsmhg+xat4ba9Su9VsZsThhJM2wkLtB2+LQ6o9bVUw+cCBe+hjWqAxKwxnaGC19z2f02JyVpDtVqryit5quZ66gora53LDYxiaSTuvPjmzM5VlzktTJmc8JImmEjcYG2w6fVGbVHPfXAiUxP/QgBvNH5BReDBuj96wr6bs2m79ZsEm++megzTqfv1mxNd9ba73M5sLOUtd/nal7KZrUq+mopqSgt5udZrzbmZTUZjKQZNhIXaDt8Wp1Re9JT55dV8dH6Eg7KBHZtWUt+uf7sGTNqJJVr1mJzO9+sOzJ585YlbF5+ACRsXn6AN29Zwqw7Mh19Ni9dSGn+YVADd7xVxmxOGEkzbCQu0Hb4tDqj9qSnfm3xDmqsNnbaTiSVfby2WD9HeOSppyLCw6lc4xrLfc1zp9NraLLjeUioid7DO3LNc6c72lZ88r6j1K0dtdXVrPjkfT9fTdPDSJphI3GBtsOn1Rm1Xn3q/LIq5q9T3Fc7ZWdS2M+CtXm6s7UIDSX69NM4uuJXl/bouHDCItVAOwG1tTbCIsxEx4U7+oy6ahKh4eEu40LCwxl11aQGvqqmg5FqMBuJC7QdPq3OqPfs0d5pfm3xDmzqcniH7EIvsR+rlB5n6+iRo6hYUf9++lh5DT3SOoCEk0d0orLMdVauq4ypGL+RKmPaa0IbAUbiAm2HT6szaj09ddbeEixW1ahtnekhDmC1WsnaU6x7rpiRZ1KzZw81eXku7efdMpBzb+pPfMcoOnSN5bxbBtYbq1TGbA94r4zZnDCSZthIXKDt8Am4oEOtYpkADAHmy/rVLeOBHLtuWq/dG364exQAm/eXcu0b5YQLCzn394PEHrpjQjt3Jiw1lYpffyXsyivdeXPyiI5sX32IU8d2rT82IoJLHnySeU89RExiEqEREb7QDCKIgCPQSRLSUAxzjpTyZmC+2t7gbKLe9NQ9OsRQTCy1kUlQsM0rx5hRI+vdV9vRa1gn8veUU3JYe8c9qWs3sqqgYHcOpfmHvF6rOWAkzbCRuEDb4RPo5XcCcLPT8yIvWUO9ZhPt27evxwtGhpnp0j6SkqgUKPDuMogeOYrKP/5A1tTUOxbXIZJOqe3YtlrfYN/5+BM6pvYk+9dlXq/VHPjoo49amoIDRuICbYdPoFMEL1JnaDsS1OV0g7OJZmdne80m2is5lhV5VsdM7Skb5GcbNyKtVg5kZmpmg+w9vBO//bCF/Px8zfFz5syh78gMNi9bzJR77qk33tv1WzKbZXC8Mce3pmyizwPjZDNkE33u+7/kp68/IuXsdK99pZRyzw03ysMvvqh5rLKsWr556xJ5MKdE8/g999wjy4uOyJmXXygP5ez06XqBhJEyZhqJi5Stj4+hs4mqm1+fS3WTjEZkE/WlPnXP5BjWVCRDwXaw2bz2jxk1kqO/rtQ8FhkbxkmnJLB99WHN4w8//DAx7RPo2n8g2b9mer1WoGEkzbCRuEDb4dMctbTSgCwpZZYQIlWt1NHgbKK+1KfulRzDytIksFRAmXc9dfSoUVRnZ2NRl9ju6D28IzvXHsZqrf8DYdfE9hs1hm0rl2GzWb1eL5AwkmbYSFyg7fBpjt3vxSgZQncB66SUObIR2UR9qU/dMzmGQ7Z2WMPjfNoBD0tJIeTEE6hY+Zvm8ZSBHbDU2NiXXd/nbb8n6jnsdKqOHiVvyyav1wskjKQZNhIXaDt8AuqnVmfZ9jrHFvjTbocv9aljI0I5IS6S0pgeJBRshV6eI72EEMSo0WXxF4+vdzw03EzqoCS2rz5Et/6JLsfsmtjwqChSh44g+9dMug0Y5JVjoGAkzbCRuEDb4dPqIsp8rU/dMzmGAyEn+eTWAogeNZKK335DWrWXz72HdyLnz0Is1a7HnTWxfUdmsGPVb9RquMeaC0bSDBuJC7QdPq3OqH2tT90rOZZtthOVzTIfEH3aaViPHqVqyxbN4137tCc0zETun65B+M6a2JRBaZjMZkf+spaAkTTDRuICbYdPqzNqX+tT90yOIauyo3JP7UPBAnNsLJGDTuWohsADwGQ20WtoR7atct0Fd9bEmkNCOfn0kfy1ItMnjoGAkTTDRuICbYdPqzNqX+tT9+oYw4qSRKguhXLfQjhjRo6iQse1BcoSPC+7yEW15a6J7TMyg9z1azl2tNynazY1jKQZNhIXaDt8Wp1R6+mp3dGzQwx7re2xhUb7dV997M8/seos8ZO7x9IuMYKd6+pcX+6a2M69+xKTkMCOP/R/HAIJI2mGjcQF2g6fVmfUenpqd7SPDiMpJoLy2B4+ubUAIvr2xRwfT8Xvv2seF0LQe0QntjvFgrtrYoXJRJ8z01ssEMVImmEjcYG2wyfQfup4IcQ0IcRkt/bZQog09THNqX2C6qOe4C7ksMOf+tS9kmM4ENrN55lamExEjzxT974alECUw7lllOQr9/Zamth+o8awL3szZQXawSyBhJE0w0biAm2HT6Bn6qE67akoMsybpZQvgG+yS3/Rq2MMO+WJUOjbDjhAzCjlvlrqbK7FJ0eR3L0dO9Zoh40CJHY5iQ7dU8leaQzlVhBtCwFXaeGqurLjeZSkCc6G61V2Cf7Vp+6VHEPWsY4+z9QA0WeeSW1+PtU7duj26T28I9tXH0ZKqauJ7Tsyg60tsAQ3kmbYSFyg7fBpqXvqVFSppRDCbtheZZd2eJNegvKG9UhWd8Arj1C4VzFsb9K3kIQEIvr1453bbnecy106V2jJobTgGD9/vZxRo0ZpXv/tz7+gcN9edqz6jRlXX8KOjRt8ur4zf73rexpv1+gaQXpo52IU6eNHH31kKOnlTTfdFBDpZcCLztvvp6WUmoGuQoh1wGUo0ssSez8hxGxgoXPYqL9F5wvKqxnx3C/sjLkR0z+/gO4jAcj4PIMjVUdIjEgk83LXc/law/rb1zcQHR9OaX4l59zY3yXbqB2fP/Ug+bm7qKmqol1iBybNfCuY9igIn9HQovPNPlOrm2DTnJqK1L9eZZfgoT61BpJiwmgXFU5FbKrLEvxI1RGXv87wtYZ17+Gd2L76MPt3lOhW8bBUV1Nz7FizVvEwUg1mI3GBtsMn4IkHNZCDq7EmSClzhBDzcL3Hrie7BN/01HYIIeiVHMMh2Y3Ygm2OGdqOMFMYAz4YoDlje8KsOzKx1ioyTIFg8/IDbF5+AHOIiVveyACUKh5H8vY6xjhX8QhkKmEjaYaNxAXaDp9Au7TGAWcDl6n/25VbqU4z9mVqu1fZJfimp3ZGz+RYdsrOULC13sxcY1Miw7RmbE+45rnT6TWsI0Ioz/WqeNTWuBbXa44qHkbSDBuJC7QdPs2Ro+wyKeXZTllPkFIuUB8vSClz3NoX2R9a5/RFT+2MXskxbKjqBAXbSYxQZJMhQlmghJnCABztviI6LpywCLMaUi4NVcXDSJphI3GBtsOn1UWU+aKndkavjmoWlKOHyPzHV2y6bhO1shZQZupN123ya+ltx7HyGk4+vRMg6JmWrF/FQ11ZmEOap4qHkTTDRuICbYdPqzNqX/XUdvRMjiG7OhFpCnXIMO0zc2RIZL3+vtawPu+WgYy7rh8dU9qR2CVGv4pHnLL3FxIe3ixVPIykGTYSF2g7fFqdUfuqp7ajU7sIIsPDqYytywOeeXkmDw5/kM4xnev1d65hnXz//YT366tbwxqAdkfZvVF7x9xexSOyXRxxyR2bxZ1lJM2wkbhA2+HT6ozaVz21HUIIeibHcDiiu4uwI71LOjtLdrKvXD8xYcxZY6j+KxvLIX3p5pGa3RzeXVZv+W1HUtduXPrQUxTszuVYeZlf3BsCI2mGjcQF2g6fVmfUvuqpndErOYYcurj4qrvEdqFnfE+W7dOPzw5PSSGse3eOLl2q22fyXdcRmxDB7k3aszVAckoPouPjyd2wzm/u/sJImmEjcYG2w6fVGbWvempn9OoYw8aqjvWEHRldM1iap2+wADFjxlDuwagLCwvpPjBJdwkOymohdchwdq0LfJojI2mGjcQF2g6fVmfUvuqpndErOVbZAS/Ng+q6jCQZXTNYd2gd5TX6WUpizxpD5R+rsFVUaB6fPn06KQOSyMsuotain/O7x5AR7N6wFmut/z9K/sBImmEjcYG2w8dvoxZCdLf/FUI0ey5cf/TUjjHJMWyqSkIKs8tsPSBpAO3C27HygH6WksjBgxGRkRz9TTsn+Msvv8yJveMRJsG+rfq1sLv2H4jNZmPfX9qJDZsKRtIMG4kLtB0+fhm1EOIm4AEhxH0okWCXB4RVE6NzfCTm0AiOxXZz2SwzCROju4wmMy9Td6wICSFm9GiOLtXvYw4xcVK/RHZv0o9MCw0Lp9uAwezKWtWQlxBEED7D35l6kfqYC8yRUj7U9JQ8wx89tR0mk6BHcjQFEd3raaszumSwYt8Kam21uuNjzxrD0WXLkBp1uewSu5SBiezeWKibXAGgx5Dh7Fq72mOfxsJImmEjcQFj8SnM28Ozl/+Dwjz/bye9wS+jllLmSim/QElwMKTJ2fgAb/Wp9dArOZZc0bVevrLTTzydqtoqNuRv0B0bPXIk1tJSqjZurHfMrhnu1j+JytJqCvOO6p4nNW0YZYX5HAnAB+nOxwgwEhcwDh9LVRVfzniSSCH5asZTWKqqmvT8DbmnnoFSxG6IugxvFeiZHMOm6k71jDoqNIrhJwz3uAQ3x8YSNWwo5Uv0d8EjYkLp1COOXA+74NHx7TmhR+9m2QUPwrj4adYrVJaWBkyS25Dd71+klHOllP9GWYrrwkPiQc0Eg74kHvRHT+2MXskx/FGeBMW7wXLM5VhGlwyP/mqA2DFnafqrnTWx3lxbgOraCtx9tZE0w0biAsbgs3npQnKz1mC1KMFKzpLcpkJDjPoWIcR9Qoj7gYeEEPcLIT7X6Vsv8aBegkFfEw/6o6d2Rq+OsayrSEICFLrmH0vvms7ust3klmonOwA1umzHDmr2uUagOWtiUwYmUbC3nKPF1e7DHegxdAQHd26nslQrdVvjYSTNsJG4gDH4rPjkfSzVgZXkNsSoPwfmALOByer/87Q66iQe1Esw6FPiQX/11HZ0bR+JLSSS6tj699WdojvRN6Evy/L0Z+uwLl0I79WTo25LcGdNbPtO0cQlR3qMLkvq2o12SR3IyVrToNfhDUbSDBuJCxiDz6C/XVCvrakluQ0x6hLgHZQUv0OklKXq5pmv0Esw6FPiwaysLJ8TD9oxZcoUiouOkJoUzfbKduxd9wvgmjhuWMIw3l32ru74goICYsacxdaPP3ZJPOd+ffsSXC/x3Ny5c4no1IVd61YFJPGd/bkREg/ajxkl8eCcOXNa9PrFB/fz+9cLCItthzlU0fJjMtEjbTgd+w9qssSDSCn9egBnaf3vof9kYLLT82luz2ejJB3UbHc7V+agQYNkQ3H7f9fJX9+6VcpPr6p3bHPhZnnqB6fK4mPFuuMrsrLkX/0HyNqyMkebkheuDvu2Fcm3b18qa6pqdc+T+2eWfOWaS6SluroBr8Iz3Pm0JIzERcqW5VOaf1jOvnWS/PblGbKq4qicfdsk+eLEv8s5t10va44d0xyTnp4ugUzpp402ZKbu4fS/ZkF5L9BLMOhT4kF/9dTO6JUcy7GjxbD9J3gyHl7uDxuVO4d+Cf1IjEhkxX796hyRAwdijo2l4tdfHW3umtgTesQREmYiL7vIfbgDXfv1x2QykbelvoussTCSZthIXKDl+BwtLmL+s4+QnJLKeXdMJTwqmksefJLELidx8YNPNLkkV9OohRD/8jBmkRBinro51hDZ0TxcfxjsCQb12l3gr57aGaOrlzKqYiHYagGpxIJ/exdsnIcQgtFdR3vcBRdmMzEZGS4CD3dNrMls4qRTEj3ugptDQuk+MC0gu+BG0gwbiQs0H5/CvD28P/U2CvP2UFlWyoJnHyUuuRMX3P0A5hAllVZS126kXnQFSV0btvHrCXoz9RAhxFlCiLHq33b2A1IJQJkopbxcSrnb08l1Eg9qJhjUa3eHv3pqZ/TPfoVw3AQVlmOw+GkAxnQdw8r9K7FY9UUXMWMyqFi2HFmrRKBpaWJTTk1i9+YjSJuH6LKhI9iVtabJo8uMpBk2EhdoHj72wJIj+/P48l9PsOCZR4mMbcdF9z1CSFiYo19FaTWbvymnolTfU9JQ6Bn1ZVLKJVLKxVLKJUCiatxnCSFu9FXIIT0nHqyXYFCv3RkN0VPbEXL0gPaBUsVNNbzTcGpttaw9vFb3HDFnnIGtspJj69cD2prYk05JpPqohcN79JMipAweSkVREfm7691hNApG0gwbiQs0Dx/nwJLyoiOUFRVw8QOPExruusRe+30usiJSN2d8Y6Bp1FJK9zVuHIrLaQHKzKtZDqc50BA9tR0irov2AbU9IiSC0048zeMS3BQdTdTpp1GuCjy0NLHhkSGc0Cue3X/qL8EjY9tx4sl92LW2aZfgRtIMG4kLBJ6Pe2AJUmKtsbDdqVb5rDsyefOWJWxefgAkbF5+gDdvWcKsOzKbjIfuRpkqrbxfCLETRcCxFkhRl91LmoyBn2iIntqBsY9TLdzK44RGwtjHHU/HdB1DZl6mx2Vx7JgxjugyPU1sysAkj/5qUDTWOVlNGzJqJM2wkbhA4PloBpbUuAaWXPPc6fQamuzIGW/WyBnfWOhtlP0CLAQkii96mJTyHY0ZvNnRED21AwMnsqjnIxSak5Xnwgx/fwkGTnR0Gd1lNPuP7mdniX44akxGBjW5uVTn5upqYrsPTOLI/grKCo9pHgclZPRwzk72bP7TsbHSWBhJM2wkLhB4PqOumoTJbHZpcw8siY4Lp+hQJVKCOURg1cgZ31jold0pAW5R/28PNLkxq5thdhdWif0eWggxgTr3Vo7WDnhjUHvKBC7c25/UDmY+LJ+MucY1o0lSZBIDkgbwzx/+SWVtpWZJntzLlB+BnPPOd2l3LqIX1yGS9idEs331IfKyizSL6CWc2IW45I589/K/qKqo4KsZTwWL6LVimENCsNlsmENCsNbWYg6tn+s9+7cDHNl/lJRBSQy/IIUtKw5Q2cSbZXrL7wfUTbLFQLHTLrh9R9yTy8sr1DjveHVjzH6f7lP8d0P01M7olRzLwdIqfttTwY/xV8KKl6DW9U3N6JpBZa2yy96YInopA5PYvHw/B3aWam6ICCEwmc1UV1Q0mWLHSJphI3GBwPLZvy2bn2e/xtj/u5Wo+PaAIDquvUuu9/3bi8n87zbGTerH+bcMZMpDt5F+5cmaOeMbA82ZWkqZ6/R/KbDY+bgQ4uYmuPZDQogs6VR2B534b+fZuqF6ajtiIpTlkZTwyJ40zov7FHPWhzD8JoCAFNEDdIvolRUWOO7fm6KInlE0w2AsLhA4PqX5h/nfi8+Sdv5FDDrnfLr0PYXvXnmeC+55wLHqKsmv5MfZm0g7txsnj+gUUD4NTTz4QGMuqvqkHwDWCSHmSynt5/Ma/52dnd2g2G/7zuc9b3/naK+whvDesTGw4iUKDu5jypQpXovo+Vr/aHXZJ/Qamux4bjILeg/viOi7yxEEsfiDuVjddvPtih0jxG4Hx3sfP/utN/n6hadJ6t6Dr1YriTaSunZjcX65I7Bk6j3T+Oa19XQ5OYENBxd5vb7hi87rXljRWC9CWWLHSynPVqtg6haeF0Jkdu7cOX3fPv0E/J6QX1bFqBeWUu00g7YLqWV9/DTMo6bCiMmOmTrUFIrFZiFEhFAra11m6uw++quFvlvrbg8y/7uVLb8eQAiQNojvFMWl9w8hIlpRmm1eupAl781y2TEVJhNjrpvMYA01jy+YMmWKYTaojMQFmp6PzWrl6xeepqKkhCueel5zL8RqtfHd639Sc6yW8VPTCA2r20jzxqfVFJ0Hx2bYWilljpTyMiBL3TjzGv/dUD01wGuLd2Bz+xGrtIXyQ9yV8OtLYKki8/JMNl23CYtNmUFrZS3fjP+mwUX0+o/uzMSHh9EjrQOVpTV88uQfbPvjIFJKpyJ6SqSRKSSEsIhI/vjyM7JXLnNxqzmHHnqCETTDdhiJCzQNH+fPYdlH75K/J5fx0x7TNGgpJSs+30HJ4UrOv22gi0E3FR8ttFTe7wRcl9kLUYzXa/x3Q/XUAFl7S7BYXY261iaZc3QkICDrA0e7vYhemCmMqcumcqy2zjWlW0Qv0bUk7nm3DCT9ypNJ6hLL3yYP4IaZoxh6fneWfbad/72ygZLDlfztlnuIjFWicKPi2nPTG/9h+EUTWDj7db6Y/jglhw66hB56y2llBM2wHUbiAo3n4/w5fP7kg/y56CfG3/8YsYmu34eK0mq+mrmOtT/sZtuqQ5x/20BNl1WrrE+tB3V5PUEIMdme6kidtb3Gf/tbn9oZP9w9it0z/u54/PX0ufTuGEPqCYnIkVOUnXA11ZF9xl5+xXIsVgvTV9UFLjgX0Vtx7xR6r1lN6EknEXv2OI/XN5kEA8d05cyUfv0AACAASURBVKonRhAeFcJnz6xmw+KDdB14HcKUSLeB1xEeHc2Qv49n0ktvERIWxgf33c4nj071OaeVkWowG4kLNJ6Pcwho1dFyOqak0qlHr3r91n6fy4Edpaz+Npezr+9Hh66xAeGjhxar0CGVgvNz1IfP8d/+1qf2hKiwEN66Oo2Ffx3mc+tZYDLDuvdd+kSHRjMzYyY/5f7EVzu+qneOPn36YI6NpcsrL1P65VeUfvtdvT7uiGkfwXk3D0BKyepvc8n9UxIedx27NtgcIYPtkpIZf/9j9D/rHArz9vic08pINZiNxAUax6deCCiQvyfX5XNwCQFV8eOsTbohoMH61Coao6fWQs/kWP51yQAe/2EHBwbcBr++XC8xYe/2vXnktEeYvmo624td63HZNboR/frR8ZFHOPjEE1Tn+CbSuHb6GfRI6+AIGQzRCBnc/nt9fbennFZG0jAbiQs0js+y/77nNbfY+KmDiY6vU2JpfZ5NxccTWp1RN0ZPrYeLBnVmwpAuXLu+NzZTCKx9r16f8T3H87eUvzE1cyoVlrooNGeNbvzEy4gdO5b9d9+N7Zh+eKgd0XHhRESHYr/Lr7XUDxkcddUkQsPd7seEIO3vF2me00gaZiNxAe98tDYjrbUWVv9vATWVlQjhai72EFCrxcbaH3fzv5fWKz/QQonprvUSAhqsT62iMXpqT3j8gn6EhUfyWfhlyKXT4aVT6mVHeXjEw4SYQnjqt6ccO9POGl0hBCc8+QTSauPQ08/4dF37DvmIi1IRJigtcP0xcN8hN4eGEtM+kT++/Jw/F/5Yb4d83ftvB6TqQ0PQmvTUWpuRezdv5MNpd7H+x284/86p9Bpxhsvn0CNtOHGdhvDZs6vZsnw/4/6vHx26taP/6M5MeGAI/Ud3rle3fPvIUWT36Ut2n750mHyz4//tI0c12etsMT91QyCEyExPT0/PzMwMyPl3F1Yw5/VneU68hXA+EBoJF74GAyeSW5rLFd9dwdShU3lrw1scqTpSL9qsescOci78h+Y1nOPDnSGl5MdZm6iurGX8lMEIUx0DS1UV7029lfLCQtoldeC6F99k55rfWfyfWXTu049zb7mbsIhIpc+RQtoldgjGkPuJb1+Zwa61q7FaajCHhhIVF09FcRGDz/sHZ0y4krDIKCxVVcy65UZqjpUQGhFPr9PvZfemUgaN68rQ81MIDTd7vY6vMQ7QyvzUjUFj9NTe0D0pmseivnY1aHDJjpISl8ITpz/BjNUzHFFm7lFo4b3q74jaoRc3LoQg/aqTOXLgKBuXugbXhEZEqDmtunLxg08QFhlJv9Fncd2/38BSXcX7993OguceC2jVh4agteiptRLsHz1SyGmXXEHGNTcQFhnFrDsymXPPbxD6D4QpERH2D3I2lICA0y/u6ZNBNxdanVE3Sk/tAyKP6bjMSusM7YU1LziCU6AuPjzj84xGXTs6Lpz0K07mj693UXLY9TYjqWs3Js18yyWnVbsOyVz22HOcdMpADmzPDmjVh4agteiptXTQUko2/FznybjmudPpMSQZc0gS4XHXERLWgV7Dkrn2uTMCyrkhaHVG3Sg9tS/wkh0F6s/M7vHhjUHPocl0G5DI4g+ysXnIcWaHyWRm31+b6rU3ddWHhsBIIaKgz2f4xRMRwnV95q6DFkKwf1uxQwdts0nCI0OaVAfdVGhRo1aDT+yBJvY2r/W0AonSMx7imAxzaTsmwyg9s65qrz3aLMSkiNxCTaEu7Y2BEIL0K0+mtKCSPxfn+TRGa4fcHBLapFUfjleUHDrIn798T3hMLGY1WtFdB11yuJIvXlgLSPqeeQITHhyquQnmDVXbtnvv1ARoMaMWQswH5qkBJjerbQHXU3vDvw8M5GHrTeyzJWGTikTzVeul/PvAqY4+9mgze01ri83Cxms3Nig+XAuRsWGkX3kyq/6XQ/GhCq/93XfIhcmMtdZCWWG+Zk3t5oLR9dQHd27jk8fuo8NJKfzfS7OIiovHXQd9KKeUL15YR8eUOCb9ayRnXdOXpC6xfuugK/74gz1XX41wd0+q0As9bghaStCRBooEUwiRqoo6wId6Wo3VU3tD1t4Svqo9k5E1r5Fa/Qk/2YYxTGwla09xvb7OM/PCPa73r7rx4T5+eD3SkkkdlMSi97OxWb0b5t9uuYeouDhAEJuQyMUPPMGGn7/n638/Q1VFXc1sX4UhTYHm0lP78poK8/YwNjnW0WfXulXMe+ph+o3K4IJ7HiCyXTuXzcjQiAhy1hfw9cvr6TfyBM6+vh/m0IaZS+m335J302QSrp/EyRvWO0KMnR9aHpGGoqVm6qFQlwFFCGGfkQOup/amp7XHh4/a/xkvXDqQdyMmkW76k09GFdUb//QJT3Nn9Z3cNfgunl/1PHfde5fjms+kdHd8YHPO+xuR108itGtXll11pc963tFXnEx5URXP3P02e3MO8NXMdcx+813N8SXl5ewQkY4v5RMvv8Y/Z7xCRUkJr950Dds3ZGGpquLDR+/jyL69fDXjKZYuXtTieuRG65nffsvhX373gbsdYhfn8ffefTcLnnucI/vz+PDR+5j3+kt8M3M6Jww/k+1VEmEyUVBQwIyZbxN34g1EtuvEfddP5+e5mznz0p7MW/4mhUcKvfJfN/BUh9/Z+bH//mlET51Kh9tvZ+7cucennlrVTQ+zz9BCiIUoS/AJBFBP7S/KqiwMe3YRS/v/xIkl62DyMiU+3AlTpkxhxoszGP/1eC7ocQG3D7pd81y2Y8fY9fe/037i5STd4nvimJwNBfz8zmZST+3Azqx8+o86kfSr9GOG3TW6tTU1LP7P22z9bTkdTupO/u5chy+259DTuOCeRuW78Ijm0FO7+5e1XpNzH2EyIaXkwnseoPdpI136LftkK5tXHCCxcwylhys5+4ZTSB3ku5LKHx80HGd6ahSZpXOAdAmQSoD11P6iXUQo4/p1ZDYToGQv/PlZvT4PP/ww4eZwpg2bxn82/Yd95do/OKbISDpOe4DC2bOx+KE0++WdLdhqJTvX5fuUJ9pdoxsSFsY5N99F7xFncnDHtmZ1ewVaT63lX9655ncWzn2Trb8tZ+tvy1k49012rVnl6CPVxIA1TmG87rm4j+w7Sq3Fxi/vbAko/+NNT70IV+NNRckrHlA9dUNw8aDOfJldiWXkfbDkGXDLPmrXxGZ0zWDYCcN4ce2LuueKPfccIk89lfx/6/dxxzXPnU7q4LrZwlueaC2NrhCC3Rvqlz0LtNsr0HpqLf+ytbaWTYt/ZuVnH7Hys4/YtPhnrLWuAUtWi6VeLu4eaR0ggLm4tXC86antumm7nvpfUsqSQOupG4LRvTsQYhYsir4IQsLh9zddjtvviYQQPDDsAZbtW8ZvB37TPJcQgk6PPEzZL79Qsdq3JP7RceFExoQ6vnBWiw2T2aTrH9XT6Gq5vULCmrbYua9cmgojLrlc0798zs13csNrc7nhtbmcc/Od9V+3lg96ewkEMBe3Fo5HPfUCJz31Arf2ZtFT+4KwEBMXDDyRLzYWwLgn4ddXoPyQ47izJjYlLoVr+l7D86ufd4k4c0Z4r160v+pKDj833VFkzxvsoo/xUwcTGRvGrqzDlBdpZz/R0+i6u70QAnOImZTBQ33i0BAEUk9dfqSQjYt+Ijw6Rte/DNqCGOc+ZYXH+PLf62isD9pXua0zjjs9tRBithAiTX1Mc2r3GHzS1HpqXzB+cGcyt+VT1O186NQflj7nOOauiZ08cDJlNWV8mv2p7vk63HEHtQUFFH/+uU/Xt6dF6tyrPdc8dzqde7fny3+vo+hAfR+2J42uq9sriQ7dU/n08fspORSY1U+g9MJH9ufx6eP30y6pA9e/9Lamf9kZzq/buU/hvqN88cI6ErvEcN2/zmywD/rYxo3sucp/H3TA9Ob+VqlvqgdKXrJdwGyntni35wvdxmQOGjRINjdsNpsc9fwS+eHvu6Xcu1rKJ9tLeWizlFJKZXPSFd/s/Eae9t/TZEFlge45i+fPl1uHj5CWoiK/+dTWWuWi97bIufcukwd3lbgc0+LjjIK9u+V7994qC/bulpaaGvnNS/+Sb910tTyUs1Ozjy/n0Tv+5i3XNuocWn0O7Ngq37jhSvn96y/KWovFr/M489m/vUjOuWeZXPJxtrRabbrjvKF8xa8ye3CaPPSvGdJmtfo11ttnlZ6eLoFM6adttWSK4HEom2MJUk3or95fx0spX1Cfz0e5385Sn2f27t07fdu2bc3O96WF21m5s5Avbj0D5l8PBVuhuhxZmoeI66oU2VNrctmkjWt/vJaUuBRW7FuhKc+UNhtbBwwEq7XetZzlmdtHjtJUdpmSkjgy5T02LdvH3yYPoFv/RCpKq/ngmUVc99g43fvBitJqfnlns6MMkM1mZcl7c8hesYTx9z9Gpx69vUo4HVJQnT51UtEC2iUlN+gcWn3GTJrMD6+/yMBx55L+zxsQJt8Xms7vzeHcMn55dwuDzz6J4Rem1Lsv14Le5wCQfN9UEm64wXEee5pp3QIQG+eRse5pjpgEiTZJ5pDHXeq52dHaXFqg7Hgn4GfwSUlJSUCDT/TGjz4pgnV7inn+zXfZWd0e8v+C0jxl/6o0D/nNnXw0TdFQm4SJY98d49td39aTZ9qvL0wmTYMGRZ5pv77eF8lWWEhthwPYOuTzw9sbWbtoO68+/LGj5rHe6//g3z9wYIdSBmj58uW88867jP2/W+g75hw+f/oRTQmn+/v30dOPOPqUFRXy86xXXd6/n2a9Qmmh0r+itJgZN0+q9/7/NOsVjhYXO67zzasv1Hv/3Ws9/2/mc4guKYhuvREmk1+f34oF2ciKSN5/ZiE/zt7EGZf0pDp+H3PnzvVpvN7nAJB4440UFhY6xrt/5s7v3+JXbsH69R0cUfXyR0wCvr2LspXvtu7gk3okhFgHXIYPwSdnnHFG+sqVK/VPFkBc9OZKzjo5mbs3XQylGmKLuK4wZTNQ92stEEgkYaYwamw1PhcFSP3hBwByzj9ft489oOHt25dis9b/HE0hgiseHQ7AZ8+uxlZbv49zGaAf3phJ9oqlLsdDwsIYcfHl9D7tTAC2/7GSVV99Tm1NjWYfb8d9OYdeH1NICGffeLtfJYncyx9pvW5f4Etgif0zt3/W9oIQ8eHxfHjehwBc++WFlJgEoVJiEYIwm6TGPmNfv9nlvA2dqVsqomwCkOq0zLZHlI3Dy/K7OSPK3PH+ylw++H0PS46OR6D1vgl4UlloDPhggO55Nl2nSCU9fVF8gf3LpCypt3BgR4mXEXUICTWROrgDZ1za07FUf/umq6ksa/FqxR4R1S6OW+f+1+f+FaXV/DpvB7vW5yNtisuqR1qyy+v2Bb4YtafP3BfYvxd2NNSo9UrZBhruEWUJUsocIcQ8XH3T9YJPAq6n9oALTj2RZ77PxtL+RMIq9tfv4KS5ToxI5EjVEUJMIdTaajELM1Zp9VmeefK6tQBsG+Ld5RQdF077TlEc2FmC2WzCarXR94wTGHmZawaWX+ftIPs3ZadbL8mhexmgkLBw0q+5gX6jxwDw1/IlLPv4P9Tq9PF23Jdz6PYJ99+vbq21sW9bMdKmrFysVhkwH7T9M7fDPmMnRCTw4yU/AnDex8MpMgnCpKTGbaZuKrRU8EkWkKq6raahLL2dg1J0g09aEkkx4aT37sC3STcqecucYQ5VNstUuMszrdLK02c87bM80xQdjSk62mdudl/2hAeVhHfVFRbCIkJcHtWVFvqnd2bEP1IAKMg76nIOTZ/ukOEMOud8wiIiCYuIZNA5fyfVQx9vxxvVx80H7Q152UXMn74WYYK+Z57AZQ30QfuKW0+91aGtByV5xqbrNrHs8mVEhUYRFRrFsiGPs2nPAWrUTbUak2DTvgJls6yJ0NLBJwukktQ/x61dN/gk0Hpqbxg/uDPT9w2g9u+vQlxXpASiEsFaW0/sAXXyzJjQGJ7+/WkW76mrCuyLPFOvj6ldO5fndl+2p5rH9j5Dz09h5GW9KNx3lAM7XCWlej5df/rYj0to8Dl87aMFKSVZP+/hu9f/ZOBZXbh+hqKDbmg96LJfftE9Zv98fsj5gRmrZ/DC6Bccn7nmqqzHWSDMJKpy2kSbdCS1bDL46wNryQeQmZ6e7tG3F2hUVtfKfo/9KJdkH3Y9sPZ9KZ9KlHLHQt2xn2Z/Kgd/OFj+fuD3RnEofOcdmX3qIFmxLqtR5/njm11yzt2ZMn9PmUt7U/mpG3sOX/s4o/qYRf44e6OcO2WZzN2oHyfgK46uXCmz+w+QRZ9+pttned5yOejDQfLL7V96P+GPD0r59kgpffBpN9RP3eKG6hdZAxi1lFLe+/kGeecnGgb16ytSPttJyj1/6I6dtWGWHPbxMLkxf2OjOBx+8UW5ddhweWzr1gafw2azyWWfbpPv3rdcFh+qaBSflsTRkir55Ytr5YEdxfK/T/4hP336D1l8uPGvp3LDBpk9OE0WvD1Lt0/W4Sw59KOh8r1N73k/YfEeKZ9OknLHIp+u31CjbnWJB3fu3NnSFLh4cGd++esQR6trXXybnHk3DJ8Mn1wGhzZrjp08cDKX9rqUWxffyq6SXZp9fEGHe++l3bnnsvfGG6nZu9fR7sLHC4QQjJrYiy59Evjfq+t148kbCn+4NAb2gnRfv5xFUudoLp02lPjk+hoBf/hU79hB3uSbaX/55STePFmzz7aibdy+6Hau7ns1k/pP8n7SpdPhpNOVJbiffPxBS+1+O6C6t0qkev9sf44SiJIj3Xa/m1NPrYfTeyTSLiKU+Wvy2N3jYvLLq0iOVaOhxj0Jx4rh40vgzLvgj1lKeuG4LjD2ccTAidw/7H7KasqYvHAyH573IVd/f7XnCCQNCCHo9OQTWKeWs+tv54Gai2wykP3jT4B+4QCX85gEYyf15cdZm/j2tQ1cfF8aNqt0iTrTgntkmtbx05Mvp6K0usHn8NTHarUx565lLv55mxV2rM0nZ0OhwwftHAmm997oRYuJ8HCSp93vEnFm90XHh8djFmbOTTmXu9Nc7/Xzy6q449P1vHHV4LrvxeEtsPFzuHExCEF+WVX9704ToaWzicajJh10eu4x8WBz66m1YDYJLhp0InOW72LD/nJeW+y0ehACLngZ2nWBnx9Vg1Sk8vfbu2DjPEzCxFNnPMUpiacw+ZfJukUBvEGYzZz4wvMOg3aHpygol9djNnHuTf2JiAnlu9f/ZNU3ORzYqUSd6WHt97ke+6z9PpeCvZWNOod7n4qSav5aeYCfZm/iP1NXgICouDBMZsXotArS6b0Hzu16fWR1db0QUvtnVFJdwtBOQ3l0xKP1+ry2eAdrdhe5fi8WPw19/wGd0xx96n13mggtPVMPRRF22KGZeNB5tm5uPbUeRvfuwNwVypdxwdo87hrbs+4X12SGisPgHqBir/QxcCIhphD+LPiToqoil6izAR8M8GvGNoWFee/kA0LDzOTvLsNaK8nfUw4oWVY2Lz+AMAmHG2zVN7lIJ5+qex9vx305h6c+AAPSO3P2DafQ+eT2rJy/gy2/HvCpIJ07Cmf7rme2z9D2KDGB4OfdP7P20FqXzyq/rIr56/YhJXy2ei+xESH0qtrERTsW8unQ+ZQu3cnR6lo+W5OHlBrfnSZAS0ov01AEHc7wGvtdUFDQIrHf7uN/3lynqa61SV74bpPLeFmiHfUmS/Mc1y+qUpIZStX4nYsC+MvfE3x9/TtDfiZ1UF1pXSEgql0oFbKA3E35SjL7yApCIqBucpJEtQslsWskS75ZxQmp7YhqF4qUNsc5aqkisWsk+7cVs2rxZiITlTF2CAERMSFUyAL2bytm/7ZiSiwHiGoXWsfFBN0HJGLunwudD9N9QBK//7GSvzZup//ozoy9KZUSU67DB+1LeuL9P/3E9i+/8On9s8/Qdp28/TOzt9u/P68u3kGNGpZqtUm+zsqjx7rnWBJxNj8fimHB8j/5/PddWNUfLEutldcW72z9iQdBMWopZZYafJIlpVyk/u8x9juQBfJ8RX5ZFaNeWEq1U0xxiEnw24NnkdxO/cV9ub/P8eH2yCM7/Jmpwf+Ed56Q+d+tyswXYsJaa9NMdOitT1Ocw9c+3uDLe+NLn9M+OY0KSwUmYcImbZqx/PllVZwxYwm1TiuM80KzeCv8TcRd66HdCZrfnYgQE8sfGFNvtm5VKi1VYpmqbooNA84WQviUeDAQ9an9xWuLd2Bz+zGstUmumPMHVRZVeTX2cY2os3DNqDNngw43hzOu2zgs1qYpBOhrdhU7HJFpOqVYfeljP54yTjT4HL720YO0WDj0XONreVVbq3nytyex2qw8P+p5bOoKxB4t5vzj+/BXm1wM2oSNKabPWJ4wAdopE67Wd8cqZZPeW7fIPbV9JgYQQgxDmY19iv0OVH1qf5C1twSLhioqr7iSy2b9ztv/TKOLPUJo8dPK7ndYjHKv3WNsvXH2mOHEiETeGvcWU5ZOYWvRVl7KeInkqGSvfMxJSdqbPUKw98ab6PzSTEISEuof14BztFX6lSc3qI/9+Jw5y5g8OT1g19FDbUEB+6ZMwbL/AKa4OGwaE4F71J7m7ndieyb9OImS6hI+Pv9jTk44mRfWvOD4rJyRX17F0m2uVTUvMa8gmWIeqf479ndB67tjsUrNYhENRYtKL9X76udRZuPnVcO2u7QAkE6hokZZfuuh9JiFez/fQNbeYl6/Mo2RvZLq3BuX9yd5wSUQEQdXzQMPAv/iqmKmLZ/GzpKdzEyfSVrHNO/Cew04f7ltlZW6X25vrh1fXGMtAd3EBUIQNWKEXz9m4Jrc4IXRL3D/8vvpl9iPGaNmEBceBxvn1f1Iqy5KBk7EapP8851VSCT/Hb4X89JnlD7CBKdcDBPebdDra1XLbzuklFlSyrOllDdLNf5beon9DmR96obAueZxXGQoc68dyqQzUpj03mpmLdtV597I3AOXvQf718FKzwnu20e0Z9a4WVzU4yJu+OUGPsn+xGe3lzOfkA4d6Pbee8SOG6dp0OCba8dX15gnLoGALi8pOemdufUM2hsf5/f45oU3M/Hkibw59s06g/72Lk0X5auLtrMj/yizT83B/P3ddX2kFbZ+r4zVQKDen1YXURbo+tT+wr3msckkuHtcL+ZeO5Q3luzgk9V7Ha6LfFMSXDJXiSza/avH85pNZu4Zcg+R5kj+tfpfmNSPylstbHc+IjSUTo94Thpf8sUXlHzhfRfYX7RkfWoRUv/OUo9PxucZDPhggIvCqlbWMn/bfExCNZHFTysuSWdYjmH57n7yl7/DZ8N2EJf5SP0+taobUwOBen9anVG3pJ5aC3plU8b0SeasPsnY900sVhsv/bIdeo2DM++BBf8HR/O9nr/coviMbdRt0ID+jN2QMjdFH35E0YdNX8yutdSndndXubcDynJaAyE1JdwXt5SeOR8rkYRa0BkbqPen1Rl1a0F+WRU/bznseG6V8NmaPF5fvIPqUdMgqTd8cYMS2+gB9g2ZMJNrkEl0aLRubnF/kfq/r0n939ce+0idfGotAVlbS/H8+Y0+j8Vq4dOtnyLUSgkhQpnd7e91YkQi1FbDqtnOjnkXHDEnkzB1Ddy6UnFXasEpeUZzoKUjyvxGS+up3XHNNddolmzVcl2YBbyZuZPP1+bx8KhnOG/lRMS8a7Hu34Ao34+M7Yz57CdctLWZl2fCxnkMWP+Mo+3Bzucy58gaxn89njsH38k53c/BJEwN2kzzFbnjL6bDlCkcfPwxrIX1Vwn2zTRfNtsa08cUG0tIYiJWP12bzu/NkolL+CH3B95Y/wbV1moeHvEwl1ZJ0v5UlsM1tho2DXpEKU7++lCwWeDUq2DLFy7L62OEE37uU5jUJIKMfVy5z3ZegodGurgxnaH33WksWt1MHej61P5C70PRcl1YJXRPjObqEd148Jd8PrWkI7d+h7l8HyYk5vJ9js0XB9QNmsRaZaZMrLVy9aqP+aH3jVzY40Ke/P1JrvjuClbuX+lxM60xCRnMCQnEZGSw/957NQ0a6jatGhNr7UsfW3k57S64gB4Lf/GrBrjze3PZt5cx/Y/pTOg9ge8v/p4rakyEfj/F5T3mq1vguykw7Aa4MwvGvwkXvkZxaEdsUrDPlsTBUTOIHX5V3UUGTlQSHsR1BYTy10MChEDV7zZENlFfYXSXlj8orbTAK/2JqzlU/2BoFPQbr/z/19dg0fDNq5FpxVXFnLPgHKqsVY4YchMmbNgIN4dzbvdzAfh5989UW6s9RkR5gyU/n52jtf3OAHHjx1P6tf4yPm688poa28c9e6c9Htvj61aP2ZEQkcCyy5cpT/Si/9p1hnv/cjzdW1TB2JnLsFilEkH40FlNrrByRqtzadnL6jgVyXNu1y27YwQ9tTMaqomNiwolruaw9kFLJYTHKA8tgwbH5kv7iPZUWRUdtD0e2f7lrbZWEx0aTXRoNNVWJYGfc0QU+KcMC032HAjjLaeaL3nX/MnN5r7B5fF146pks8fdA7obWZQdQErJxn0lPPr1JodBg3KL3dgosONKT61KLB+SUg4BsoQQxcAcJ+nlzWq/hYBLpjkj6Kmd0Zgaw9bYzsqS2w21sV0IOf/fypNtP+rEkHd2/GuPSLPPvs6z8MMjFH6/7P5FN868qdDpsUcp/q9++t5Ojz0K0Og+oPw4RYZEcqz2mCNTqy+v27mPciKr8uNZXV7vGuURnbjs1RVsP1zOGT1c3yeLVTZaYXVc1aeWStnaIQBqzLddraUpvXQeawQ9tTMaU2P4i/j/o1K67mpXyjCeqbyU4grV8LRiyAEi4h0uFPcYcq24ZK0489iwWNI6plFhqV9oz8goqynj7iV3E24OZ87Zc7BK5V7Yl9ft0qfiCHx8KSCQZle5ZqUM41V5JRcN6szvD42le2L91UNjY7aPq/rUdqhpgCegpgjGttvTHQAACwhJREFUB+llVlaWIaSX9vGNuf4bh/vxoOVG9tmSHJsvD1puZF7N6Zz2xFds3l8KAyfyUelwrDEnAoJyczw7e90E5jCOvXoaC9580nH9MEudK0bv+lEyytFnavJUsnKzuPL7K1mXu84n/jU6pYRFQgJTpkzR3bwSanTXnDlzsLllQrWj0kkbflQjeASgKiqCi+dfzOHKw9zb4V42fbepzu1nqRvvzr99WHvH61++fDkc2EDV66dxKC+HwutW8O+w2+s+B5nEcxUX88iDj3NrRg9mPPEQq3MKNWO2F2btABr2+d93332a379WK710EFAMO01K+YIv0stBgwalr1+/vgUZu2L58uVNXpK0utbKM9/9xfy1+/jXJQO4JK1L/RQ5lir48X7YtAD+8TpIG9aFT+m6xgDYOK9en8q+F/DU70+xbN8ynhv5HGNLjngv3uatwJsvBeAa0OfB1Et5fN+PnNPtHB497VEiQiJ047E9vu7eZyP//JSDKROYbruGH/86gk26prTQk0M2Jbx9d1pbhQ4HVB31fCHEInyQXrZEfWpPCESN4fAQM8+OH8DALvE8+OUm/swrocZqc6TIeXZ8fwiNUIy58xD4crJSRF4tHIDdNQZ1X3DVNWa2+1DVPlHAjFEz+G/2f7lv6b1cX1bOkXbKUtNevE3rPEe6dNDu4+24L+fQ6fNQ7hc82PV8Jp75jJJCyB6PbX9N9nhsL69brnuPb8znMi37Ai4YGMm4fh1ZsjXfZSa2L62fHd/fz0/PdwSqPnVL1dKaDPSQUj6gPt+FsgS3q7UcG2VSyrOdxrWJmdoZm/aVctOHazlcVoVEyY921YiuRIXV/R7fmXU+MZaiemOrTNGs73gxAIMPf0WErf69s3Of+0IzKTObEFIihcAkJTYhiLBJrmzXG4BPy7ZTZao75t7H0/F0mxJxtcyU53cfpAQhSLTayOx6qUJ+7X80N7gIj4Wh/+exT3nECVjv2kh8VBjnv7qCvw6W1evT74R2/HD3KJ1PpvE43mbqecBQ+9IbpdC8vQjeQrUdNBIPGkFP7YytW7cG1KgHdIljVK8kvshS8l7ZbJLl2wrp37luxRJt0Y45DrdVEF6e5/jfW5+yDsoWi1RDIm3q3yqTYP+xAsf/zsfc+3g6XlSj8KyK8L+PPUzziNkExaqoR8ug7e1e+sRWHYIo5R48kIbrCYH67rT4PbU/OJ6CT3yFL+lvrDNP0XSNWWO7YJ66xec+Ge/154iprmibVplVb30y/tOfI+bGncPXPr6kjKr6d18iKg54fN1GRasLPmkojKynDgR8SX+j5xr7ov0NfvW5zXY9q3IOUWOqK962KucQ11bV7eRmDnmcTfsKXPrYC7xlHyxjyO6LNM9xm/w/r9fxpc/w3Rex54i66tBy9znFWq/OLeKh0ou9vu6WQlBPrcLoeuqmhi/pb94/OlzTNfZ++bAG9WmvFqdvXyt50HIjz+7tz++71MgzNb7ZXnrVXuBtVcxYJs7+ncUh6Zrn8OU6vvT5SYzm0rd/c7j79GKtF/51mGveXcWKiDFeX3dLIWDfHX/r9LTkA4PU0mpLsNls8uWF22SvR36QP246oNnn580HZe9HfpAzf94qbTZbQPnUWm3ysa83yVMe/0n+trNQs8/nq/fKng9/L99fmRtQLoFGQ2tptbhLKwhjQwjBPeN6kxQTzh2frOfpiyxcNeIkh9/83H4dmfHTVh79ez+uO6N7wPmYTYKn/nEKidHhXPfeal67YhBpJ7VXfPhXDmZB1j5eWbiDmRMH8Y9TTww4HyOi1S2/jainNhICxeefp3XjtSsH8+Q3W3ht8Q5eW7yD1blFPPd9Ni9NHKRp0IHiIoSSMurxC/px56frufPT9azZXcS1/1nNG0t28u6koZoG3VY+q+DudxB+4bedhdzwwRqqLDYkEGoWrHwwsBJET/h09V4e+nKT4/n7k4aR0cd7WuXWgDaz+x1Ey+KMnklknOxqNIEo8uYrtuwvJUTdIQ8xCxZt9Z737XhHqzPq40VPHSgEmk9+WRVLtuY74qTtEsT88vq1rZuDy/x1+xxVMWo9cGkOPv4iUHxanVEfT3rqQCDQfPwpG2MkLs3Bx18cV3rqxuB40lMHAoHm40/ZGCNxaQ4+/iJgfPz1gbXkA8js3bt3k/kBmwKzZ89uaQouMBIfI3GRsvXxaaifutXN1EYTdGzfvr2lKbjASHyMxAXaDp9WZ9QlJSXeOzUjjOZeMxIfI3GBtsOntUWU9aysrCQjI6OleTjw119/BfnowEhcoPXx2bBhA4DfdaZaW/DJeqA78GcLU3HGCcDBlibhBCPxMRIXaH18egIFUsrB/py0VRl1EEEE4R2t7p46iCCC8IygUQcRxHGGVrNRJoSYQF220Ryp5jQL4LUSgCHAfCnlIk8c/G1vJK8SI/BRk0fmAPGyLoVzi/BRc9rZs9A2+/ujVpaZjFN666a8vt+8/HVst8RDfTGznZ4vDOC10lDykNufF3vi4G97I9+DhcC4luYDzEcx5gZft6n4qOeZ4PR8WnPzAcYB04DJ3r6zzcGrtSy/vZbjaUIkADc7PS9Sr6XHwd/2hmIoilHb0SJ8nMcIIVJlXQrnlnx/HlLLNwHYi141Gx+prAzcAyia6vp+82otRu21HE9TQUq5SKp5x1UkSGW5o8fB33a/oX6Ia92aW4rPUPVvAhAvhLCncW4RPlLKEuABYJ0QYr5Uc8m3FB8nNNX1/ebVWoxaC/HeuzQO6hd2bAM4+NvuFeqX1xuag0+8ysd+b5fmNEu2BB+AVJT9D3ulVD002+cV4Ot75NVaNsq8luNpaqibE5/Luk0JPQ4Jfrb7y2Myyi1AKjAMSBRC5LQUH3WMc13XEhSjaqn3ZwKwVkqZA1wmhHhe3ThrqffHjqa6vt+8WstMPQ/o4fQ8XgZ29zsNyJJSZgkhUlWD0uPgb7tfkFLOkVIukMoOcw7KRklOS/EBFqEYsR32UsQtxScB1+XpQpT3qaX42NFU1/ebV6uJKHPa1gccmxOBuE4asBjl3gWUe+r2njj4294IXnNRDOh5KWVOS/FxcvkBFMn6Lq3m5jPN6Tw5Db1uQ/moK4ObqdupbtL3w19ercaogwgiCN/QWpbfQQQRhI8IGnUQQRxnCBp1EEEcZwgadRBBHGcIGnUQQRxnCBp1EEEcZwgadRuAECJeCLFQ9af6OmaC+necEEI7kbbv1/b5ukE0HkGjbgOwx437EUwx2R5AoY5pcLik/doe4sODaGIEjToIF6iCf3cUabT5DPWH4WavHYNoEgSNug1AnSVL1KX0ZC963Mko8cZa50kTQuxSzzNOCFGstqUJIWarcfLjVFFFcGZuIQSNum1gHLDGaSnt6R63hweZZyowRNWcL0LVeKsCgxKUDCSLUEQV7jPzrgAmtgjCCUGjbhs4G7DnzkrF8z2ypgBflYCmahi8/VxHnP7XWq4X4aruCiJACBp120C8kzFehiKf9BfzgMvd77ndjNxbIgdfEj0E0UgEjfo4h2qE9YzJ36WwU9qg57311UECjdxwC8I3BI36+Id7wsIsYKgHof0a59lY9TEPtWcYASYLIaapPwqp6v+pKEv8y9SxNwPj3DbLegQysUUQdQjqqYNwgWqI46RT/uomOu/zTkkBgwgggjN1EC5QUyU1KdTZfnZTnzcIbQSNOoh6kFLOaarQTvtSPhA/FkFoI7j8DiKI4wzBmTqIII4zBI06iCCOMwSNOoggjjMEjTqIII4zBI06iCCOM/w/CQ+vUx8C1uUAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3.5,3))\n",
    "\n",
    "ax=fig.add_subplot(111)\n",
    "\n",
    "ax.plot(H,N[500],linestyle='-',marker='^',label=r'$d=500$ km')\n",
    "ax.plot(H,N[1500],linestyle='-',marker='o',label=r'$d=1500$ km')\n",
    "ax.plot(H,N[2500],linestyle='-',marker='P',label=r'$d=2500$ km')\n",
    "ax.plot(H,N[3500],linestyle='-',marker='s',label=r'$d=3500$ km')\n",
    "ax.plot(H,N[4500],linestyle='-',marker='*',label=r'$d=4500$ km')\n",
    "ax.plot(H,N[5000],linestyle='-',marker='d',label=r'$d=5000$ km')\n",
    "\n",
    "ax.set_yscale('log')\n",
    "ax.get_yaxis().set_minor_formatter(NullFormatter())\n",
    "ax.set_yticks([30,40,50,60,80,100,150,200,300,400])\n",
    "ax.get_yaxis().set_major_formatter(ScalarFormatter())\n",
    "ax.minorticks_off()\n",
    "\n",
    "plt.xticks([0,2000,4000,6000,8000,10000],fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "\n",
    "ax.set_xlabel('$h$ (km)',fontsize=12)\n",
    "ax.set_ylabel('$N_{\\mathrm{opt}}$',fontsize=12)\n",
    "\n",
    "    \n",
    "#plt.ylim([20,100])\n",
    "    \n",
    "#ax.grid()\n",
    "\n",
    "#plt.legend(fontsize=12)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "#plt.savefig('simulations_all_numSats_13Nov2019.pdf',bbox_inches='tight')\n",
    "plt.savefig('simulations_all_numSats_22July2020.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "F_500=[calculate_FOM(500,h)[1] for h in H]\n",
    "F_1000=[calculate_FOM(1000,h)[1] for h in H]\n",
    "F_1500=[calculate_FOM(1500,h)[1] for h in H]\n",
    "F_2000=[calculate_FOM(2000,h)[1] for h in H]\n",
    "F_2500=[calculate_FOM(2500,h)[1] for h in H]\n",
    "F_3000=[calculate_FOM(3000,h)[1] for h in H]\n",
    "F_3500=[calculate_FOM(3500,h)[1] for h in H]\n",
    "F_4000=[calculate_FOM(4000,h)[1] for h in H]\n",
    "F_4500=[calculate_FOM(4500,h)[1] for h in H]\n",
    "F_5000=[calculate_FOM(5000,h)[1] for h in H]\n",
    "\n",
    "\n",
    "S_500=[calculate_FOM(500,h)[2] for h in H]\n",
    "S_1000=[calculate_FOM(1000,h)[2] for h in H]\n",
    "S_1500=[calculate_FOM(1500,h)[2] for h in H]\n",
    "S_2000=[calculate_FOM(2000,h)[2] for h in H]\n",
    "S_2500=[calculate_FOM(2500,h)[2] for h in H]\n",
    "S_3000=[calculate_FOM(3000,h)[2] for h in H]\n",
    "S_3500=[calculate_FOM(3500,h)[2] for h in H]\n",
    "S_4000=[calculate_FOM(4000,h)[2] for h in H]\n",
    "S_4500=[calculate_FOM(4500,h)[2] for h in H]\n",
    "S_5000=[calculate_FOM(5000,h)[2] for h in H]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "({(8, 11): 0.15436350694594195,\n",
       "  (9, 10): 0.148756753072558,\n",
       "  (7, 13): 0.15223161463714818,\n",
       "  (10, 10): 0.1380985680633783,\n",
       "  (7, 15): 0.1391883728297985,\n",
       "  (9, 8): 0.15830902422203008,\n",
       "  (7, 14): 0.14548744891951593,\n",
       "  (10, 15): 0.1111021938221784,\n",
       "  (8, 10): 0.16037058837026016,\n",
       "  (9, 9): 0.15538897807581517,\n",
       "  (8, 9): 0.1671425572562334,\n",
       "  (15, 15): 0.07945768049625494,\n",
       "  (20, 20): 0.049097622724797424,\n",
       "  (10, 14): 0.11612812227786236,\n",
       "  (16, 16): 0.07154089388325321},\n",
       " 0.1671425572562334,\n",
       " (8, 9))"
      ]
     },
     "execution_count": 156,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "calculate_FOM(5000,3500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{(10, 15): (0, nan, 77.97854447886318, 16.932949875607026),\n",
       " (15, 15): (0, nan, 77.31151242884508, 19.243248539689358),\n",
       " (20, 20): (0, nan, 76.56991156418151, 22.275157267503968),\n",
       " (10, 14): (0, nan, 78.188919567789, 16.33904727315887),\n",
       " (16, 16): (0, nan, 77.1107357055575, 19.99888092964923)}"
      ]
     },
     "execution_count": 159,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "results_d_best[5000][2500]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 158,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[None,\n",
       " None,\n",
       " 5.45991028072597,\n",
       " 13.514176472707037,\n",
       " 16.33904727315887,\n",
       " 13.272531505602815,\n",
       " 12.034264122448805,\n",
       " 9.981718961586,\n",
       " 8.092470188211829,\n",
       " 6.428567288690679,\n",
       " 5.377419857258743,\n",
       " 4.4876937553446625,\n",
       " 3.733588898443565,\n",
       " 3.1081870590676854,\n",
       " 2.6958633972395183,\n",
       " 2.261468184484119,\n",
       " 1.988536012314553,\n",
       " 1.7112331314164215,\n",
       " 1.522114327379968,\n",
       " 1.3278095366368694]"
      ]
     },
     "execution_count": 158,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "R_5000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "R_500=[]\n",
    "R_1000=[]\n",
    "R_1500=[]\n",
    "R_2000=[]\n",
    "R_2500=[]\n",
    "R_3000=[]\n",
    "R_3500=[]\n",
    "R_4000=[]\n",
    "R_4500=[]\n",
    "R_5000=[]\n",
    "\n",
    "\n",
    "for i in range(len(H)):\n",
    "    if S_500[i]==None:\n",
    "        R_500.append(None)\n",
    "    else:\n",
    "        R_500.append(results_d_best[500][H[i]][S_500[i]][3])\n",
    "        \n",
    "    if S_1000[i]==None:\n",
    "        R_1000.append(None)\n",
    "    else:\n",
    "        R_1000.append(results_d_best[1000][H[i]][S_1000[i]][3])\n",
    "        \n",
    "    if S_1500[i]==None:\n",
    "        R_1500.append(None)\n",
    "    else:\n",
    "        R_1500.append(results_d_best[1500][H[i]][S_1500[i]][3])\n",
    "\n",
    "    if S_2000[i]==None:\n",
    "        R_2000.append(None)\n",
    "    else:\n",
    "        R_2000.append(results_d_best[2000][H[i]][S_2000[i]][3])\n",
    "        \n",
    "    if S_2500[i]==None:\n",
    "        R_2500.append(None)\n",
    "    else:\n",
    "        R_2500.append(results_d_best[2500][H[i]][S_2500[i]][3])\n",
    "        \n",
    "    if S_3000[i]==None:\n",
    "        R_3000.append(None)\n",
    "    else:\n",
    "        R_3000.append(results_d_best[3000][H[i]][S_3000[i]][3])\n",
    "        \n",
    "    if S_3500[i]==None:\n",
    "        R_3500.append(None)\n",
    "    else:\n",
    "        R_3500.append(results_d_best[3500][H[i]][S_3500[i]][3])\n",
    "        \n",
    "    if S_4000[i]==None:\n",
    "        R_4000.append(None)\n",
    "    else:\n",
    "        R_4000.append(results_d_best[4000][H[i]][S_4000[i]][3])\n",
    "        \n",
    "    if S_4500[i]==None:\n",
    "        R_4500.append(None)\n",
    "    else:\n",
    "        R_4500.append(results_d_best[4500][H[i]][S_4500[i]][3])\n",
    "        \n",
    "    if S_5000[i]==None:\n",
    "        R_5000.append(None)\n",
    "    else:\n",
    "        R_5000.append(results_d_best[5000][H[i]][S_5000[i]][3])\n",
    "\n",
    "\n",
    "#R_500=[results_d_best[500][H[i]][S_500[i]][3] for i in range(len(H))]\n",
    "#R_1000=[results_d_best[1000][H[i]][S_1000[i]][3] for i in range(len(H))]\n",
    "#R_1500=[results_d_best[1500][H[i]][S_1500[i]][3] for i in range(len(H))]\n",
    "#R_2000=[results_d_best[2000][H[i]][S_2000[i]][3] for i in range(len(H))]\n",
    "#R_2500=[results_d_best[2500][H[i]][S_2500[i]][3] for i in range(len(H))]\n",
    "#R_3000=[results_d_best[3000][H[i]][S_3000[i]][3] for i in range(len(H))]\n",
    "#R_3500=[results_d_best[3500][H[i]][S_3500[i]][3] for i in range(len(H))]\n",
    "#R_4000=[results_d_best[4000][H[i]][S_4000[i]][3] for i in range(len(H))]\n",
    "#R_4500=[results_d_best[4500][H[i]][S_4500[i]][3] for i in range(len(H))]\n",
    "#R_5000=[results_d_best[5000][H[i]][S_5000[i]][3] for i in range(len(H))]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[None,\n",
       " 571.4252314957752,\n",
       " 556.4915348923456,\n",
       " 370.8203012085401,\n",
       " 229.73275978925835,\n",
       " 143.04943475525812,\n",
       " 91.47224244265966,\n",
       " 60.39003948467143,\n",
       " 41.12584655025063,\n",
       " 28.81717333346256,\n",
       " 20.715820289001456,\n",
       " 15.234343519834404,\n",
       " 11.430711561886422,\n",
       " 8.734087749337089,\n",
       " 6.780533984731306,\n",
       " 5.339126777617509,\n",
       " 4.2592518105944235,\n",
       " 3.437931550984498,\n",
       " 2.8037831224821,\n",
       " 2.3088864761890853]"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Rmax_2500"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[None,\n",
       " 330.585852283471,\n",
       " 250.412465075859,\n",
       " 158.25472067616346,\n",
       " 96.19216616888207,\n",
       " 60.32007118000457,\n",
       " 38.760784667681904,\n",
       " 26.769014902314765,\n",
       " 19.8860752368489,\n",
       " 13.66491853812878,\n",
       " 10.48188993873453,\n",
       " 8.12248605051781,\n",
       " 6.364916440278965,\n",
       " 5.067868583485001,\n",
       " 4.341906941966005,\n",
       " 3.516697806514129,\n",
       " 2.9242879344609247,\n",
       " 2.545620924084799,\n",
       " 2.1887378204202053,\n",
       " 1.826737809254417]"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "R[2500]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[2357.9055618157777,\n",
       " 1321.3209210541258,\n",
       " 592.8822536776174,\n",
       " 263.24387881042986,\n",
       " 141.07628134314896,\n",
       " 75.92974096498314,\n",
       " 51.18316227563619,\n",
       " 32.04493818533612,\n",
       " 23.046063485184252,\n",
       " 16.987030470141388,\n",
       " 12.711331754326638,\n",
       " 9.682326948500362,\n",
       " 7.4732828131578914,\n",
       " 5.864520972696992,\n",
       " 4.671511853079749,\n",
       " 3.7532854812098093,\n",
       " 3.2375877695270794,\n",
       " 2.6967942168077568,\n",
       " 2.216510767266936,\n",
       " 2.0157267821995224]"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "R_1500"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 133,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3.5,3))\n",
    "\n",
    "plt.semilogy(H,F_500,linestyle='-',marker='^',label=r'$d=500$ km')\n",
    "plt.semilogy(H,F_1500,linestyle='-',marker='o',label=r'$d=1500$ km')\n",
    "plt.semilogy(H,F_2500,linestyle='-',marker='P',label=r'$d=2500$ km')\n",
    "#plt.semilogy(H,F_3000,linestyle='-',marker='P',label=r'$d=3000$ km')\n",
    "plt.semilogy(H,F_3500,linestyle='-',marker='s',label=r'$d=3500$ km')\n",
    "plt.semilogy(H,F_4500,linestyle='-',marker='*',label=r'$d=4500$ km')\n",
    "plt.semilogy(H,F_5000,linestyle='-',marker='d',label=r'$d=5000$ km')\n",
    "\n",
    "plt.xlabel('$h$ (km)',fontsize=12)\n",
    "plt.ylabel('$C(h,d)$',fontsize=12)\n",
    "\n",
    "plt.xlim([0,10500])\n",
    "\n",
    "plt.xticks([0,2000,4000,6000,8000,10000],fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "\n",
    "#plt.legend(fontsize=12)\n",
    "fig.legend(ncol=6,loc='lower center',bbox_to_anchor = (0.0,-0.15,1,1),bbox_transform = plt.gcf().transFigure,fontsize=12)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('simulations_all_FOM_22July2020.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''\n",
    "Rates corresponding to points in the plot above for C(h,d).\n",
    "'''\n",
    "\n",
    "fig=plt.figure(figsize=(3.5,3))\n",
    "\n",
    "#for d in D[9::10]:\n",
    "#    plt.semilogy(H,R[d],linestyle='-',marker='o',label='$d=$ '+str(d)+' km')\n",
    "\n",
    "plt.semilogy(H,R_500,linestyle='-',marker='^',label='$d=500$ km')\n",
    "plt.semilogy(H,R_1500,linestyle='-',marker='o',label='$d=1500$ km')\n",
    "plt.semilogy(H,R_2500,linestyle='-',marker='P',label='$d=2500$ km')\n",
    "plt.semilogy(H,R_3500,linestyle='-',marker='s',label='$d=3500$ km')\n",
    "plt.semilogy(H,R_4500,linestyle='-',marker='*',label='$d=4500$ km')\n",
    "plt.semilogy(H,R_5000,linestyle='-',marker='d',label='$d=5000$ km')\n",
    "\n",
    "plt.xlim([0,10000])\n",
    "\n",
    "plt.xlabel('$h$ (km)',fontsize=12)\n",
    "plt.ylabel('Rate (ebits/sec)',fontsize=12)\n",
    "\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "\n",
    "#plt.ticklabel_format(axis='x',style='sci',scilimits=(0,0))\n",
    "\n",
    "    \n",
    "#plt.grid()\n",
    "\n",
    "#plt.legend()\n",
    "\n",
    "#fig.legend(ncol=1,loc='upper right',bbox_to_anchor = (0.37,-0.021,1,1),bbox_transform = plt.gcf().transFigure,fontsize=12)\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "#plt.savefig('simulations_all_rate_13Nov2019.pdf',bbox_inches='tight')\n",
    "plt.savefig('simulations_all_rateFOM_23July2020.pdf',bbox_inches='tight')\n",
    "\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "Rmax_500=[calculate_rate(500,h)[1] for h in H]\n",
    "Rmax_1000=[calculate_rate(1000,h)[1] for h in H]\n",
    "Rmax_1500=[calculate_rate(1500,h)[1] for h in H]\n",
    "Rmax_2000=[calculate_rate(2000,h)[1] for h in H]\n",
    "Rmax_2500=[calculate_rate(2500,h)[1] for h in H]\n",
    "Rmax_3000=[calculate_rate(3000,h)[1] for h in H]\n",
    "Rmax_3500=[calculate_rate(3500,h)[1] for h in H]\n",
    "Rmax_4000=[calculate_rate(4000,h)[1] for h in H]\n",
    "Rmax_4500=[calculate_rate(4500,h)[1] for h in H]\n",
    "Rmax_5000=[calculate_rate(5000,h)[1] for h in H]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''\n",
    "Rates corresponding to (d,h) pairs with the fewest satellites needed\n",
    "for continuous global coverage over 24 hours.\n",
    "'''\n",
    "\n",
    "\n",
    "fig=plt.figure(figsize=(3.5,3))\n",
    "\n",
    "\n",
    "#for d in D[9::10]:\n",
    "#    plt.semilogy(H,R[d],linestyle='-',marker='o',label='$d=$ '+str(d)+' km')\n",
    "\n",
    "plt.semilogy(H,R[500],linestyle='-',marker='^',label='$d=500$ km')\n",
    "plt.semilogy(H,R[1500],linestyle='-',marker='o',label='$d=1500$ km')\n",
    "#plt.semilogy(H,R[2000],linestyle='-',marker='o',label='$d=2000$ km')\n",
    "plt.semilogy(H,R[2500],linestyle='-',marker='P',label='$d=2500$ km')\n",
    "#plt.semilogy(H,R[3000],linestyle='-',marker='s',label='$d=3000$ km')\n",
    "plt.semilogy(H,R[3500],linestyle='-',marker='s',label='$d=3500$ km')\n",
    "#plt.semilogy(H,R[4000],linestyle='-',marker='*',label='$d=4000$ km')\n",
    "plt.semilogy(H,R[4500],linestyle='-',marker='*',label='$d=4500$ km')\n",
    "plt.semilogy(H,R[5000],linestyle='-',marker='d',label='$d=5000$ km')\n",
    "\n",
    "plt.xlim([0,10000])\n",
    "\n",
    "plt.xlabel('$h$ (km)',fontsize=12)\n",
    "plt.ylabel('Rate (ebits/sec)',fontsize=12)\n",
    "\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "\n",
    "#plt.ticklabel_format(axis='x',style='sci',scilimits=(0,0))\n",
    "\n",
    "    \n",
    "#plt.grid()\n",
    "\n",
    "#plt.legend()\n",
    "\n",
    "#fig.legend(ncol=1,loc='upper right',bbox_to_anchor = (0.37,-0.021,1,1),bbox_transform = plt.gcf().transFigure,fontsize=12)\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "#plt.savefig('simulations_all_rate_13Nov2019.pdf',bbox_inches='tight')\n",
    "plt.savefig('simulations_all_rate_21July2020.pdf',bbox_inches='tight')\n",
    "\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 143,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''\n",
    "Maximum rates for (d,h) pairs among all sat configs tested.\n",
    "'''\n",
    "\n",
    "fig=plt.figure(figsize=(3.5,3))\n",
    "\n",
    "\n",
    "#for d in D[9::10]:\n",
    "#    plt.semilogy(H,R[d],linestyle='-',marker='o',label='$d=$ '+str(d)+' km')\n",
    "\n",
    "plt.semilogy(H,Rmax_500,linestyle='-',marker='^',label='$d=500$ km')\n",
    "plt.semilogy(H,Rmax_1500,linestyle='-',marker='o',label='$d=1500$ km')\n",
    "#plt.semilogy(H,R[2000],linestyle='-',marker='o',label='$d=2000$ km')\n",
    "plt.semilogy(H,Rmax_2500,linestyle='-',marker='P',label='$d=2500$ km')\n",
    "#plt.semilogy(H,R[3000],linestyle='-',marker='s',label='$d=3000$ km')\n",
    "plt.semilogy(H,Rmax_3500,linestyle='-',marker='s',label='$d=3500$ km')\n",
    "#plt.semilogy(H,R[4000],linestyle='-',marker='*',label='$d=4000$ km')\n",
    "plt.semilogy(H,Rmax_4500,linestyle='-',marker='*',label='$d=4500$ km')\n",
    "plt.semilogy(H,Rmax_5000,linestyle='-',marker='d',label='$d=5000$ km')\n",
    "\n",
    "plt.xlim([0,10000])\n",
    "\n",
    "plt.xlabel('$h$ (km)',fontsize=12)\n",
    "plt.ylabel('$\\overline{R}^{\\mathrm{opt}}(h,d)$ (ebits/sec)',fontsize=12)\n",
    "\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "\n",
    "#plt.ticklabel_format(axis='x',style='sci',scilimits=(0,0))\n",
    "\n",
    "    \n",
    "#plt.grid()\n",
    "\n",
    "#plt.legend(fontsize=12)\n",
    "\n",
    "fig.legend(ncol=1,loc='upper right',bbox_to_anchor = (0.37,-0.021,1,1),bbox_transform = plt.gcf().transFigure,fontsize=12)\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "#plt.savefig('simulations_all_rate_13Nov2019.pdf',bbox_inches='tight')\n",
    "plt.savefig('simulations_all_rateMax_22July2020.pdf',bbox_inches='tight')\n",
    "\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 197,
   "metadata": {},
   "outputs": [],
   "source": [
    "###################################################\n",
    "### This data needed for repeater comparison plot\n",
    "###################################################\n",
    "\n",
    "# Rates for varying distances when the altitude is fixed to 4000km\n",
    "rates_h4000=[calculate_rate(d,4000)[1] for d in D[0:20]]\n",
    "\n",
    "# Rates for varying distances when the altitude is fixed to 2000km\n",
    "rates_h2000=[calculate_rate(d,2000)[1] for d in D[0:20]]\n",
    "\n",
    "# Rates for varying distances when the altitude is fixed to 1500km\n",
    "rates_h1500=[calculate_rate(d,1500)[1] for d in D[0:20]]\n",
    "\n",
    "# Rates for varying distances when the altitude is fixed to 1000km\n",
    "rates_h1000=[calculate_rate(d,1000)[1] for d in D[0:20]]\n",
    "\n",
    "# Rates for varying distances when the altitude is fixed to 500km\n",
    "rates_h500=[calculate_rate(d,500)[1] for d in D[0:20]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 238,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[None,\n",
       " None,\n",
       " 5.45991028072597,\n",
       " 16.63869564334161,\n",
       " 22.275157267503968,\n",
       " 22.274418496609137,\n",
       " 19.63904908991897,\n",
       " 16.338434157334518,\n",
       " 13.23415601888041,\n",
       " 10.60558471681277,\n",
       " 8.480630946975307,\n",
       " 6.797914816592543,\n",
       " 5.475639105199856,\n",
       " 4.439211589720682,\n",
       " 3.623341906406818,\n",
       " 2.9779679155962566,\n",
       " 2.4651473447570806,\n",
       " 2.0548996122661194,\n",
       " 1.723893228784933,\n",
       " 1.4555005577640727]"
      ]
     },
     "execution_count": 238,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Rmax_5000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[None,\n",
       " None,\n",
       " 5.45991028072597,\n",
       " 13.514176472707037,\n",
       " 16.33904727315887,\n",
       " 13.272531505602815,\n",
       " 12.034264122448805,\n",
       " 9.981718961586,\n",
       " 8.092470188211829,\n",
       " 6.428567288690679,\n",
       " 5.377419857258743,\n",
       " 4.4876937553446625,\n",
       " 3.733588898443565,\n",
       " 3.1081870590676854,\n",
       " 2.6958633972395183,\n",
       " 2.261468184484119,\n",
       " 1.988536012314553,\n",
       " 1.7112331314164215,\n",
       " 1.522114327379968,\n",
       " 1.3278095366368694]"
      ]
     },
     "execution_count": 155,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "R_5000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 240,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "16.63869564334161"
      ]
     },
     "execution_count": 240,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "results_d_best[5000][2000][(20,20)][3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [],
   "source": [
    "############################################################################################################\n",
    "### Transmittance and Loss over 24 hours for d=1000 km and h=1500 km for a (9,10) satellite configuration\n",
    "############################################################################################################"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [],
   "source": [
    "Eta,Loss,D1,D2=pickle.load(open('sample_data_24July2020.pkl','rb'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4.5,2))\n",
    "\n",
    "plt.plot(range(86401),np.array(D1)/1000)\n",
    "plt.plot(range(86401),np.array(D2)/1000)\n",
    "\n",
    "plt.xlabel(r'$t$ (s)',fontsize=12)\n",
    "plt.ylabel(r'$L$ (km)',fontsize=12)\n",
    "\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "\n",
    "plt.xlim([2000,5000])\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('sample_data_1_24July2020.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {},
   "outputs": [],
   "source": [
    "Rate=[]\n",
    "for eta in Eta:\n",
    "    Rate.append(np.random.binomial(1e9,eta))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAATwAAACICAYAAAB6KVfRAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAgAElEQVR4nO19e3gU5b3/5yUDLnULS0wgIJWLgOClRS5yURuUoKKNNy7aU2gfz4GArXpEEa2X44PHCigoHrVI0LZH26deuChYLSXWAFKrIKHGY5QA4TSxoSSS5WQl+yOD398f35lk2exlZvedG5nP8+TJ7uzuzGfed+Y73/sriAg+fPjw0RnQxWkCPnz48GEXfIHnw4ePTgNf4Pnw4aPTwBd4Pnz46DRQnCZgFEKICgD5APY5zcWHDx+2YgiABiK6MNsdeUbgAcg/7bTTzhw/fvyZThNJh4MHD2LgwIFO0zAEr3D1Ck/AO1y9wnPPnj04evTot6TsjIg88QegPBAI0Ny5c2njxo3kZowePdppCobhFa5e4UnkHa5e4Llx40bq27cvAThGEuSIp3x4iqKgtLQUxcXFTlPx4cOHDSguLsawYcMA4ISM/XlK4EWjUacpGEJNTY3TFAzDK1y9whPwDlev8JQJTwm83r17o6SkBJs2bXKaSkosWbLEaQqGYZRrJAJEo4CqWkwoCewaU1UFDh3i/5meq1fm3ws8N23ahL179wLA/8nYnyCPlJYJIcoLCwsLy8vLnabSaaDf/AcPAk8+CfTtC4wYAVx1FZCXB4RCTjOUB1UFPv0U+OMfgV/+Epg/H8jPByZMAAoK+Hx9OINJkyZh69atW4loUtY7M+PwAzASwI0ALgcwUoYT0cSxy88880xpzlArceeddzpNwTCScW1uJlq6lOhb3yICiLp04f8A0WmnEV10EVFFhfM8ZaC6muiBB9rPr2fP9tcA0ZAh/B03cJUJr/AsLCwkAOUkQY6k1fCEEIMAzANAAA4AOKJ9lAvgbG37aiI6mLX0Tc2jfOLEiYU7duyw8jBS0NDQgPz8fKdpGEIiro2NwMKFwEsvAUOGAKtWAWefzSat/llVFfDNN8AbbwCTJzvDUwbKy4ErrgBOnABefx0YNoy1ucZG1vqeew5Yvx4YOhR44QXg/POd4yobDQ0N6NUrH4rLk9Ns0/AATAZweTqpafR72fwBKC8sLJT0zMgOra38V1PDT/6qKn5/KqCmhujyy4m6dyd65BGi+vqO32lqIqqsJBo7lr/39tu205SCnTuJgkHWVrdvT/ydlhb+rHt3ojPOSP49L6Glhee5ooJo9Woeh4oKooYGd17HMjW8dEKmp+EdmfhuRkSB8n79+jmeh9fczBfJ4sVE3brxCCoK0cMP84XT0kK0evVqx/iZRSzX+nqioUP55t68Of3FX1tLNGkSUdeuRGVl9vGUgepqonPPJRo/nm/+dKioIBo3jujb305vyrt5/mtqiG65hecMOH6S6T54MNHjj/M17BbE5OFVktUCj04WOBcCWBX3fqAMEgaPXz5y5EiJQ2keVVVEP/4xj5oQRCNHEk2dSnTzze0XzY9+RLR+/VZHeZoBWwos3FasIDrrLHNaTEMD0Zw5RPn55vxcZqHzlIH6ehZ0Z53Fc2oUNTVEEycSTZjAwj4ZZHKViZ07ifr04Wt39GiiZ57ZSpWVLMA3bybq3Zt9tQ88wPPqFtim4dHJAudCAIPitllqxsYdy1GTdvt21uhyclibq6xk0665mZ+IVVVEb7zB3xkzxtqb3wps384BiiefNG/W1NcTXXop0U9/yuPhZjQ3E5WUEPXoQfTBB+Z/X1HBWt4VV7j/XGNRVkbUqxdRv35E773H12486uuJ1q1jqTBqlDHN1w44JfBuNLLNqj8nNbzt24ny8tik+eCD5AKhtZUjm926Remcc8xpD05h69atVFVFNHAg0fz5md/EH3zAwn7pUmv8QDK0ptZWdkf07Mk3faZ47z3eRzKB6TYNb/t2flCPHXvyNZmM59tvs29z3Dh3CD2ZAs9M4rEQQqwSQtyo/a0CR2ptw7Fjx+w8HADgr38Fpk4FBg8GXnkFGD8eSaNaigLcfTdwxx0b8PXXwPXXA3V19vI1iw8/3I85c4B+/YCHHwaCwcz2M3488PbbwIoVwOefy+UIAJ9L2GljI/DOO8AttzDfTHHJJcDixcDNN3OOYjxkcJWFgwc5p3DuXGDjRmD48PbPkvGcOpXHaf9+4Ic/5HE7ZWBGOoLN2iUAlgK4UIbENXHs8vPPP9/WoEVtLdF3vpPZk27nTvZrzZvnXtNH13i+8x2iF17IXjNraiK6+GKiSy5JbDI5ieZmoquuYs1MhuZdX090/vlEd9zhLid/LBoa+JzPOCMzF8sHH7Bfb+VK56K3TgYtegB4HsBOahd+tiUfAyifOHGizLFMidZWnujzzjN/sRw+fJiI2JTo0SMzv5gdaGggOuec/0d33ilPKFdXE11wgXxTSB/TTKGb7Zn47ZKhooIFQmXlyduz5SoDLS3sU+3RI3kQKh1P/R7o08feJPN4OOXDWwigZ6xmB2CyDBIGj29rpYXuxH/6afPCSs9gb2lhv1henrMXTCK0tvKNGgrVpIw4mkVzM9H06UTXXSdXy8umKqCpibXOu+6Sq401N/N5XnzxyefqhgqGykqiAQNSa2dGeDY0cFT63HMT52TaAacE3jTt/8iYbadklLa2li+WbJz4OurrOZXh3HPdE+pvbSX63e/4HFevlq99VlWx5vPMM+7QbCsrmY8VkfPqatYc3RSgqq1ly0TWQ6eqiq+VZ591Zj6dClrkCiGWACgSQlwuhFgIYHAGbkNXQ1WBdevYef/AA5k78XUUFAAvvgi0tLgrgBGJcObg1VcnD8JkiiFDgIceApYvd/6cw2HgttuA//xPwIrmvv37AzfeCMyZw40WnEY0Cjz1FM/v8uVyGjwMGcLlhI88Auzz+gILZqQj2G+3FMAqALNkSNyYfYcAFAEoATA4weflvXv3lvzs6IjKSqLTT8/O1zNr1qwO2yoq+CnphjB/QwNRYSE/uRNxlQHdqb9woRwzMlOelZXMw0pzrLqaA1SLFvG5WjWmRtDQwOa7kSCUGZ5NTUQ33MDuCruDcI5oeEKIpQAGAXgVwBQABUKIORJl7xhwY4Jd4GYFHTBixAiJh+uISAT49a85hD9yZOb7efnllztsKyjg/08/zU9hp6CqXAzf1MRF8om4ykBBAbBhA6f1hMPZ7y8TnocOAddcw40PstXUU2HgQE7H4ca81o1pOqgqp07V1QFXXpleczfDMxTiFmGff+7tNBUzJu2rRLQerIEtI6LlAFK2TBVChIQQi4QQJXHbpwshirT/owCAiMoAhAHcBGC1qbOQAFUFXn6Zzc9584BAQO7+CwqAt94C3n3X2QumsRFYuhT43e+s7/EWCgFHjzon5CMR4NvfBlautFbgKQpw6aXAgw/yA9OpJqn79gGPPspdX/r3l7//UAjo1YtdBJGI/P3bATMCb5AQogdYu3tV29YzzW/GxG8QQoQATCGiMiJaC2CZ/hkRHQCwBcD0RDvbZ6EDIRIBfv974Cc/yd7Xs2DBgoTb+/fni2bFCue0vMZG4Mwz22+IZFxlIBQC7ruPBUC252uWZzgM/Nu/se/Jips/Hv37A//xH8DzzwM/+9kD1h8wDpEI+03HjTs5uTgVzI6pruWVl3vYl2fU9gWbs0vBfrye2uuFBn5XAqAk7v2imPevAxgFYBGAkLZtS4L9WJqHV1nJ9aAyfD3J8pv0RN/8fGeietXVHK2MjcxanTNWW8tRzDvvzM6XZ5ZnZSUfV2bKTTo0NBB9//tEH31kfx5ebS37Kl96yXgkNdO5r6ggmjbNPl+ebT48TaPTBWMNEd1HRBVEdFR7vTwDGRsCm646joBL1MoADBZCLEKM1heLffv2Yfjw4RgzZgyGDx+OWbNmAeBGhrFPq9mzZ7e9XrBgARoaGgAApaWl2LZtGwBg27ZtKC0tBQDs3NmAUaOOIC+PTR+zv48//l133ZXw97/6VSnOPHMbLrkEKCn5B55++kUp/I38PhoF5s79CKeddhTXXgv85S/8+/z8fEuPv2zZPZgyJYKyMuCZZ36dMf/8/HzDx582bR5+9CPg5z8HnnjibinjZ+T3wSCXrF155ZdtfktZ85fq97W1Dbjuus0YMQIoLgZuucXY7zds2JDR8fPygLKyFixZ8jup4xf/+9LSUvTp0we7du0CgL6QgVTSEMA0APcAmAOgRyYSFR01vEVx71cDmG5gP+XDhg2T99jQoOek3XWXvDy5dP3Qamr4aWxnxFaPzMbnotnRu62+nuiyy7I7XzM89WoPJxJla2qIcnOP2KrB19ezZmlWm8107ltaWGMvLLSnhNA2DY+I1hHRE2Cz8yYhxEIhxI1ZytgwWMvTkQtuHZ8Wra2t0lctC4fZid+tmzzH9vA0TpS8PPazLFpkj/NXVYE//Qno3bs9WqwjHVcZKCgAfvUr4Mc/zjxgY5Sn7ru78kpnFhnq3x/413+txa23yolOp0M0CvziF8D//q/5fMpM5z4Q4BzV/HzrfdExq5adIWN/hoIWxCbsGmITtkIIMVcTfpdncMzXwGth6AgR0W4jPzz99NMzOFxqRKMsfO6+W15k9vvf/37Kz4NB4IkngM8+sydiGw7zSlxCdPwsHVdZCASA2lrgzTczi2Ia5amqnFAtcz7NYuLE7+IMKbdnetTVAa+9Bqxd2/Fhlg7ZzL2iAIcPA7ff7q2Irel1aYl9ebrwaxJC3KMJvw6Za0KIInBUd4YQYrr2+zCALVpaShGS+OsSQVEUlJaWori42CzthAiHuf1Nly5ybw7dT5EKoRCQmwvcc4+1moCqcjrMl1+yJhCvxRrhKgOhEFck/Pa3md0gRniqKgtUIZwTdooC5ORsQ2MjV+xYmaISjXIazKWXGo/MxiKbuQ+FOIWrqsrah3ZxcTGGcYLjVzL2l9VC3MQBjCc04ddBfyBOPZlBRFOIU1D07Wu1z8qI8+8M4fDhw1JN2nCYtY5HH5Wbp2WkH1ooxKuC1dcDmzdbd2NEo7z/LVu4RCgedvVuCwQ4bSLTPnRGeB46xEJ99Wpn18z98ssvMHs2l7NZWW4WjXJ6yLPPZnb9Zjv3eXn80L77buu0PNkmbcbOP9i4noV2PKnNA1pauOxJLwdyAg0N7FxfsMA6DrW1RN/9rjsaFzQ3E910kzVj3trKKRlu6cWnp6j8+tfWFNy3tvK+nZ7b6mrmYGWAyLHSMq3T8YVCiGoA0yWXlqXFP//5T2kaXl0da1hz58o3f/QwfDrk5XGZ18cfW/OEjEZ5TdkFC5JrPEa5yoCiAAMGcGdks+ebjmckwiZWSYm1VRVG0NDQgLw85rNypTUui8ZGNmfvuCNzbVbG3BcUsDn9/vvWWCmOBC00xJaWPU4GSstko7m5WYoPLxoF1qzhVt1mHb1G8Nhjjxn+bkEB/73zjvyIVyTCPq3q6uQXoxmu2SIQYOGbl2f+XNPx1IMVU6fK7/5iFjrXggLgnHPkP1CjUWDJEm7f3r175vuRMfeBADBjBvCXv1gTsZXtwzNjUt4I7nq8D1pOHmxexEeWSVtfz2q4GzqXtLSwiXfBBUSvvy7X/KmuZrPKqcaNiaDnPf7wh/JMT928e+UVd/Tf09HcTDR7tvzrTK9eqahwx/lWV3Pr/NJSa/g41Q+vAsD9AGaAF/RZCpv74X311VdZm7SqCmzdyp0trC6eN4JAgCsCpk5ljVOWdtLYyE/eW25xx3nqUBTgiis4aiwrWFNXx5pjS0v2+5KJYJB7yF17rbxIpqpyB5rp09mUdFqbBbj2/PHHOTAm2zXjmElL8krLMsbhw4ezNmmjUeCNN/iCsSp1Iba0xggUhaPFMnOaFIXNqeuvT31TmOUqAzqf3buNC7xUPAMBbnp5883uEACxXINBNrVl+fGiUU53kXHtypp7RWGh/sUX7J+V6ctrN2m7HJGxPzNBi5ExrwcJISZnmHicMWT0w4tEWLuYPNm6m8NsP7RgEHjsMfa1ybgxVJW1p7PPTn9jONG7LRTi9lQHDxr3+yTj2djIVRXdurlD2AEncw0Ggauu4mCKrLkFgH//9+yFnsy5D4W4e3ZVlfzgBe9v0Hdk7MuMSdtmvmra3rvwmEmrt7/u0sU9N4eOggK+cVevzt7529jIlRVuRjAI/POfcjSCc87JznlvJfQyrNGjs7/m9AeZvl83IRAA7r2XtVmZwYt16/6APXsaAZzWS8b+0nVL6amVke0CsEwIsTPmbzO404ltaGpqysqkjUSADz8EfvMbaxNTM+kxpyjA2LGpI6pGEI2ysMvPZ79WuhvDyn54qRAIABMmAH/4gzEzPhHPaJSbiw4dCkyZ4p6HWDxXVeXGrxs2ZD+369bxovAyzlX23CsKm7VPPCFP6F1zzTXIzc0D8JWU1VHSNQ/Qa2jHAJhPRGNj/q4kTlOxDQMGDMj4t6rKqR95edY78e+//37Tv1EUYNIkzszP1vQZPBg47TRjWkAmXGVA1wj69QO2bUsvCBLxjEaB/fuB737XXRpPPNe8PK53/eMfsxME0ShrxbffLud8Zc+9qnJ9rUyztq4OOHIEAJqOytifmaDFu/Hb7E487tq1a8a/DYc5kpSTI5FQEuTn52f0u2CQO9YuXJhZ8EIX6i+9BCxbZiwBN1OuMqCqHNkzkv8az1NVgffe4+7NbjNnE3H97DPg+PHMS830jjf9+slLrJY996EQ8N//DXz1lZzgm975huf3xDfZ79GAwBNCVAsheggh9gkhNgsh/qT/B3CvDBJGUV1dnZUP79prgeeesz4TX29saBaKAowaxfW1mTwhFQW44AJuA2XUZM+UqwyEQsCdd7KATpe2Ec9TVdk98fHHwMSJ7jFngY5cFYU51tcDRUWZCb1wmP27xcXytFkr5j4vj4XyM89kb9aGw4Cq/h1duuwHcMJ6Hx4AENFQIvo/ADM0M/YK/T+AmTJIGEXv3r0z8uFFIlzgfN559hSVZ9pnTFE4cNGvX2ZPyMZGYNo0Lt8yKgDs6IeXDIoC/OAH/HrVqtQ3SCKeOTm84JKTjQISIRHXvDxeUWzcOPMCS9fcAc5hlCXcrZj7YJADg3v3ZifwGhuB664DunQ5C0OHng3Y3S2FiCqMbLMSPXumWzMoOS67jDtL2LGiVDZ9xgIBTuScNcu8L09Pgfj5z43fVHb1w0uGUIh9UulqmuN5RiLAgQPGliO0G8nGtKCAW2Tt2GHuOtTrhMePl2udWDX3isLBt02bMr/fAgG+lm+7Ta4bykweXk8hxGuaaVsthHg1ds0LO3D0qHm/ZSQCLF7MhdbnnGPPzZFNn7FAgLXRggLzF0skAvzjH+bO0a5+eOmQrhtyLM9olH2UbkwvApKPqaqy5tPQYG5uFQXo25d7J9rdtzET6K6KTJpEAO2+3YsvZi0vUePaTGEmD28ugLlENISIhkJbq0IelfQ4duyYqe+rKkfG3nmH0zTs0gay7TOmX9RPPWXcLIhGefnH664zd1PY1Q8vGRSF/Vq9e3MBejJBEMszHOb0jMWLne+MkgjJxjQQQFufvFdeMS70wmGumJFtuls59z17At98w4Elsw/uaJRTeEaNkh99NyPw3iWiNhVLe22rSVtQYG7hIkVhtfi663i9ULt8PSUl2T0HAgHghhs4p8noE7KxkW+i8ePNCfVsucpAMAjcdBNf4Mm4x/IMBLg00I71ZjNBqjHt35+j8GVlxh5mBw9yjfWGDfK7kVg194rCeZHDhnFk2ixUlTXaBx+UX5trRuD1ijVhtdckl05q7N8fxpw5801HaceMsdexnW2fMUUBCgvZ/DGSxKkXlM+caT7H0M5+eKlw/DhwzTXJzVqdp27Oui0VJRapxjQaZU22d+/0+4lGgRde4EBUpl2NU8HKuQ8EgO99j+vWzQhq3VIBgOXLgffes7F5gBDiSExVxeMA/iyE2KVVXtheWnb4cDc8+ujzhqO0kQj3DfvkE3uCFTpk9BnLywPuuotXo0p3wegZ+Kk0pGSwsx9eMigK1zb36pW+b9+hQ+yisKJxqyykGtNgkK/Jigp2t6S6LlWVnf8yV9QzyjNb6In0XbqYC76pKvC3vwE7d/I+7F7TYkZMVcWYuL+xRPSCDBJG0aXLt/D448bUXN3xuWMHpy7YeXM89dRTUvbTsyc7bMvKUt8YkQjneGUSzZLFNVuEQlxg/1//lVjAP/XUU4hEuC51yBD3paLEIt2YFhQA8+cDJ06kfxAPGcICzwpYOfd6nmS/fhyQMir0GhuBTz/l8kgr5jhdaVlbdYWWfPy8EGKn9v7CRCuVWYkBA7il0JYt6S8UReFazb593enYTgdF4R55V1/NT7xk5xuNsrkzYQL7K90YtTSKnBxeYS3ZAy0QYN/QzTe7V7szipwczj18663Ec6v3bTzvPPnRWTuga+3jxnGNuBH+0Sin3yxenHjBKRkw48MrAVdWlABtOXg2rb7JaGr6HLfdxsvSpbux9SL6IUPsFwKy+ozpUeb9+5MLPFXl/MLRozO7KZzoh5cIetL1iBGJ52v27Nk4dIgj1ydO2M/PDNKNqR6Z7tMn9bkcPcrpVFa5Y6yee16y0phbBmAt8P33rW3Tb0bg1WiR2dhAhbSghRAipK1VW6KtV9sBI0YMx/HjxpeFa211ZkFmWX3GgkEuhZsxI/k5qCr7tSZNyuwicaIfXjIEAtzFN1En5DVrXsbq1fy5G5ONY2FkTINBTkL+4ovkGl5VFfDyy9aZ71bPvaJwwn9OTvru1rqCcsYZ1t6vZgRerhBiCYAiIcTlQoiFkBu0mAlgFxGVIkmN7jffsMZTVJR+UMJhdm7bGaywAro5nuwJGYlw2oIXzfZ4BALArbdyzWiiaO3Ysc6vOSsTwSDXPicS3tEoazteM2XjEQpx1HXTptR+PEVh893q8zVTWrYGwGsA8sDCaXe6oIWmtS0SQpTEbZ+uaXPThRCjtP2XElFYe7870f5qavbj2ms5cpVKRY5G2f9xzTXOCAKZfcb0COySJR3P+dAhrkU999zMNR6n+uElQyDAKSpPP91+vqoKTJv2Ao4f94ZgNzKmuo+re/eO86qq/CDr189aTdauuQ8Geb2RVA0FolHWBK1Iv4mFGQ0P2noW9xHRfCL6s4GfjInfIIQIAZhCRGVEtBbAsriv3ERECTW8AQPOwlVXcVfVZIELVWVH8PPPy+sbZhYy+4wFAtwh48ABvXsEb1dV4KOP2Il/7bWZ3xhO9cNLhkCAS4r+/vf2c41GgW7dfoS1a61ZClA2jI5pIACMHMlty2KF+6ZNXJFhtMWX1TxloHv35KWdkQgvcfDss9bzSJeHd6PRHSVa34KIygDEK7IzAeyPea9rdRBCTAewRAiR0FTu2rUrFIUF3kcfJTdXc3K4lMwpbUBmnzHdmd/ayoXUsS3R9fU5soGT/fASQVFY4N1ww8k3x9Ch3W3pZSgDRsc0EuGH8tat7QJPUTgo98031l+/ds19MMhJxAcOJNZm//xnvr6t1miB9Gkp67UW73MSNQrQUlXmCiHmGNT4ACCEk4XgEbB/sAjAPABrtP8dsHv3bnzve+fht79dhCeffB833zwfqsoZ47Hq+W9+87M2zW7BggVtGeWlpaVtBdPbtm1r6wcW//vY6FUmvx8/fnxWv48/fnNzA84+G6is/DuAbVAUYPPmbVi5sgqDBgFNTZnzLy0tlX7+2fxeUYDf//4WdOvGbdFvv/0ebNwYxief7MQFF/wGu3dbP392zf+LL76Irl2Bc8+N4IEH2o2aefPmYdIkfeFy6/jPmjXLlvGrr2/Anj1AXd0f8ctffgJVPfn3R46EsXHjh3jySRaO+u9LS0vRp08f7Nq1CwDM1ZUmg5HFawH0BHAPgOcBvBrztxDAoDS/LQFQEvN+Udz71QCmG+BQPnLkSCLiBZxnziS67z6it95qX/y3tZUXs54929nFp7du3Sp1f62tfJ41Nfy6tZVo/Xo+/2wXs5bNVQb0eVy/nl9XVxNNnvwlvfmmOxaeTgczY9rQQPTgg9R2bk1NRD/5iT3Xr51z39LC59rc3PGzpiai++/n7ySC7QtxE69t8QSx7+6mmL/lRFRjUsaGwVqejlwAB4z8UFVVlJSUYPv2TVixgvPPLr64XQ1WVS4j69vX2Uie7D5jupm3eHF7beLOneznytYEcLofXiJEo8Cbb3J98KFDXCP8/PP9cPXV7k5H0WFmTEMhjj63tPD1u2MH5+elctnIgl1zrzcwnTmT/ZKxKWXRKFcS1dYmPl/HFuKWiNcAnB3zPkRECaOy8fj6668BACdOCPz1rx1X+FIUXsGqrs7ZdBQr+oyFQtxW6PPP+dy6duVgRbZBGbf0w4uFXm/60Uf8/sorgbVrP3GWlAmYGVNFAS66CFizhm/+cePYL2tHcrVdc69XDf30p9xB5f33+RqORnmdjv/5H7SZs1bDUoGn+eWmAJihBSRARGEAW7S0lCJ0jNImRdeuXVFaWorrr/8BfvAD7uwbC30ABw50VhOwos9YNMoLpAwdyud2661ca5stnO6HlwyhEGvq27ZxFUkw+JEntDvA3JiqKq/LMXo0v//wQ47KW1ltoMPOuQ8EODn+xRe5exEAlJdzClKqpRdkNw8QRLZ2eMoYQojy888/v3DChAkoLi7G1KnFeOMNTj955RXuLqKqnLAaCnk/YTMRwmF+Era2sjn73HOnThJuItTVcceYESPMta33GsJhjsAXFbWXYi1ceOqdbzjMfQzXruXrNhIBfvEL7qjy0EOJz3fTpk2YN28e6uvrPyWiC7LlYLbFu6PNA3r06NG2iI/e3POii/ipqCfo3nuv89UVVvUZCwZ5Ddavv+bUHBkagFv64cVDVdlP2djI2mxzszt5JoLZMQ0G2WxfvpxN2zlz7BF2ds99KMTCLhBgYaf7LFOtNWN3e6hYzEXH5gG5MkgYxRdffHHSMo2BADt8x43jAXvjDe4u4vST0co+Yy0twB/+ADzyiByfhxv64SVCrN8nFHIvz0Qwy1VROO+wuJi73tiltTsxpoEA8PDDPK+RCLstblNTrDIAAAojSURBVLwx+T0rO2hh2KQVQkwjonVCiJFEtEfbdjkZz7/LCkKI8sLCwsLy8vK2bdEo3/g1NezQf+ghbrlzqpp5qtq+MMrMmd6IWGYD/Xy7dWNz71Q/30OHuMPxqWjO6tDX5/iXfwFyc9mEnzo19flOmjQJWzmHZlK2xzdzCenNA74SQuQCGAVOMbFF4KVCXR1w333uXcVKJnJy+Il4qp+njpyczDvBeAl6L7jbbjt1hR3QbpW9+y7fr6tW2Xu+2TQPqCCbOx7v2bOng0l7//3cKXfwYK7VcwOs7DMmu7zKLf3wkiEnh4Wd23nGIhOuisJ1tXbe/E6N6emnc9OLwYPTn69jJq3TSGTSAvxkXLqUI5cLFvBaAZdddupqBNEosH37qX2OsVDVznGeQOeZ23CYl2+srAQWLUov9GSatGaitCNjXg8SQkxO1DDAbgQCvOhv9+7sxD/VL5ZA4NQ/x1h0lvMEOsfc6ivs5eQAd9xhv/luJkrb1sGEiGqI17uwddWyTz/99CSTVoe+0nkg4I6Lxeo+YzLP0W398JLBKzyB7Ljaef06Mab6amY5OSz40qWQ2WrSCiF6gv1188ANBOK7nKwmovUyiKSDEKJ84sSJhTt27OjwmapyPZ5bInkNDQ2ua7uUDF7h6hWegHe4OslTF3RG7lfborTEa1isAbBGCDGZYlYxcwJdu3Z18vCG4YWLXYdXuHqFJ+Adrl7hKRNmorQnCTshxEi7fXj19fUJt+urQLlBuwPQ1ufLC/AKV6/wBLzD1SmeukWWbr1lK2BYRGgNQO8Hm7YAIMCrltmWh9fa2oqSkhIUFxejuLj4pM/cIuwAYPjw4U5TMAyvcPUKT8A7XJ3iqSso+utUcLLSYgk4Dy8X7L8D0FZiZjmSpaUAnSt1wYePzgZH0lIAlBEv4vMuuMtxBYBe2RIwg6NHj3bYpqqc0+N0w4BYuLHHXDJ4hatXeALe4eoVnjJhqh+eEOJV7eVF2rq0M+RTSo5jx4512KYv9usmDc+tPeYSwStcvcIT8A5Xr/CUiYwrLYQQc8Fan9kW75keL6lJ68OHj1MXTpm08ShDewDDFrS2ttp5uIzh1h5zieAVrl7hCXiHq1d4ykTGAk/T7GyttIjvh+dWnMq925yCV3gC3uHqBZ52V1oMAvAxWJObTkQbNFO2CCzsjhDRlTKIpCXqm7Q+fHRK2GnSlgAYTUQ5AIYIIVaBVxwrA7DULmHnw4cPHzKQTuAdiAlKlALYTUT3EdEaIlpnMbcOqKqqsvuQGeFU793mBLzCE/AOV6/wlIl0Ju2c2Caf8S3dnW7x7sOHj1MfdrZ4ny+EGB3zPlcIEZt7lwtJpWVCiBA03yARPS5jnz58+PARi7QmLdhfp/+9FvN6N4AmWUS0Bbp3p/rOvn37ZB3OUnSW3m12wis8Ae9w9QpPmUgbpU2VWCyEuDBVLa2mtZUACBNRacz26eDeeiGwn3C3tn0wOBrcQcNL1Q/PbfBKPzTAO1y9whPwDlev8LSzH17KKgoDjQPGxG/QhOAUIpqnvd8CYEqa/QDw++FZAa9w9QpPwDtcvcJTJrKptEgLIirDyV2SAe6gvD/mfVgIMcrI/pL1w3MbvNIPDfAOV6/wBLzD1Ss8ZcJSgZcEIXRsFZ+rvS4CMFYzbTugrq4Ow4cPx5gxYzB8+HDMmjULAKvmsf6I2HD7ggUL2kpoSktL2zpEbNu2rW3CZf9+5cqVjh7fzO/37t3ruvFL9Pu9e/e6cvwS/d4r87927VpXjp/++9LSUvTp0we7du0CADnN+4jI0j+wD68k5v2iuPerwX67dPspDwQCNHfuXNq4cSO5GaNHj3aagmF4hatXeBJ5h6sXeG7cuJH69u1LAI6RBHnkRFMlPVihIxccDU6HIcePH8fevXuxYsUKrFixwhp2EvDZZ59h0qRJTtMwBK9w9QpPwDtcvcJTawsnRVZZvhC3EKIEAEiL0mpBi2UUE7QgorRBCyFEBYCBAP5mHVtp6AvAGw5H73D1Ck/AO1y9wnMIgG+I6Kxsd2SpwBNCFIGXeAyBl3Rcq23X01IAtAU3fPjw4cNSWK7h+fDhw4db4ESU1ocPHz4cgeMrQWjmbS6A0QBe183bFNUYprbbwHM1ONIMAEWkVYk4xTPmGAegJX7H+E9dNaZpuLpuXGOP49brNA1XV42pLD6meMoI9Wb6B2AUgFEx75u0/7rPT9++JZPtVvPUjwVOpI49viM8Y47xsdvHNBVXN45rzHG2aDenK8c0GVc3jqkMPmZ5Oq3h5YJXPpunvT+iVV2MQeJqDFPbSd4TKSFPbf/LAOxCe/I0kLyaxGqeIG7CMBpoq03elQknh7kCLhtXDWPAN2lGfGzkmYgr4L4xzZqPWZ6O+vCIqIy09BQNuRrRZNUYZrdbzRPgVve5AEJCiGXaNkd4xkKLkE9H+1KarhrTNFwBl42rdnPtitvsyjFNwhVw2ZhK4mOKp9MaXhu0E56c4ishSduzgsaz7cakk7vArElWFpeCjyU8iahMCAFwpUuy/oKuGNNEXN04rkQU1nimglvGtANXt42phXyS8nSFwNOcjq/GaE3JqjFyTW63lKf2PrZh6ZEM+VsCTZC8LoTQmzi4bkyTcB0MF42rljx/RLshxwI4QwhxIAM+lo9pCq6j4K4xlXXvmOLpeFqKpn7vJqLdQojB2kS9Bl4sSEdIEzJmt1vNU2+QqiOXiA44zLMkxjwA2i8kN45pMq6uGlciKiWitcSJ8wfAjvFM+Fg+pim4umpMJfIxxdPRxGNNiLyL9gs9l4h6aZ8lrMYwu90mngBrJWu1SXOEp7b/ENr7EI7SjhEf7jfEyQVcAZeMq3aMUQDWgP1jy4jogNvGNI7rMrBgieUKuGRMZfExw9OvtPDhw0engeMmrQ8fPnzYBV/g+fDho9PAF3g+fPjoNPAFng8fPjoNfIHnw4ePTgNf4Pnw4aPTwBd4PhyHlo+X7jvTU3wW0upxffhICV/g+XAD3k31oRCiRKscSAit64reccWHj6TwBZ4PR5GgLVT854YK1rXs+nlpv+ijU8MXeD4cQ0z5k/46EUoQU3Op1TEXCSFGxdXhAhZ1HvFx6sAXeD4cg1bkfQRc65ms4HusXmOpYR6AXdr3d8Z9N5xCcPrw4Qs8H45jTJxAS4dXAXysrYcQ/7ud4EJ0Hz4Swhd4PpzGkfRfOQkHwG3htwB4PcHn4QTbfPgA4As8Hw5C7zGovU6WVhLvlyshorAWtV0WF9QYDPMC1Ecngi/wfDiJAwC+EkIUpehhtiU+3UQIMV0Tlgf0lBQNZ1u0II6PUwR+PzwfroYm7Ipi1z9I8d1lRHSvDbR8eBS+hufD1dACGkYqMYrQvqizDx8J4Qs8H64HET2errRM+55liwz5ODXgm7Q+fPjoNPA1PB8+fHQa+ALPhw8fnQa+wPPhw0engS/wfPjw0WngCzwfPnx0Gvx/qP5Wp7b2T/cAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 324x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(4.5,2))\n",
    "\n",
    "plt.semilogy(range(86401),Rate,'ob',markersize=0.1)\n",
    "\n",
    "plt.xlabel(r'$t$ (s)',fontsize=12)\n",
    "#plt.ylabel(r'$-10\\log_{10}(\\eta_{\\mathrm{tot}}(t))$ (dB)')\n",
    "plt.ylabel(r'Rate (ebits/sec)',fontsize=12)\n",
    "\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "\n",
    "plt.xlim([2000,5000])\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('sample_data_2_24July2020.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "13"
      ]
     },
     "execution_count": 148,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.random.binomial(1e9,1e-8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/initial_setup.py <==
from satellite_simulations_3Oct2019 import *
from process_data_14Oct2019 import *
import pickle
import os
import pandas as pd

os.environ["OPENBLAS_NUM_THREADS"]="1"
os.environ["OMP_NUM_THREADS"]="1"

h=list(np.linspace(500e3,10000e3,20))   #  Altitude of the satellites (in meters)

_,R,_,Omega,_,_,_=get_constants(1000)   # The quantities needed do not depend on altitude, so just put something random

#sep_distances=np.linspace(1400e3,2600e3,12)
#sep_distances=np.linspace(100e3,1400e3,14)

sep_distances=np.linspace(100e3,5100e3,51)
sep_angles=[s/R for s in sep_distances]

T=86400  # Total simulation time in seconds
eta_star=1e-9  # Threshold transmissivity

S,_=generate_network(4,9,R,h,multiple_alt=True)

G={}
G[1]={}
for i in range(1,len(sep_distances)+1):
    G[1][i]=generate_point(R,sep_angles[i-1],np.pi/2)

G_pair_labels=[([1, 1],[1, i]) for i in range(2,len(sep_distances)+1)]


if __name__=="__main__":

    pkl=True
    display=True

    data=evolve_network(S,G,G_pair_labels,T,eta_star,h,Omega,display=display,parallel=True,multiple_alt=True)
    
    if pkl:    
        filename='simulation_4_9_24Oct2019'
        f=open(filename+'.pkl','wb')

        pickle.dump([S,G,G_pair_labels,sep_distances,sep_angles,h],f)

        f.close()

        df=pd.DataFrame.from_dict(data)
        df.to_json(filename+'.json')

        extract_results([data,S,G_pair_labels,sep_distances,filename],json=True,multiple_alt=True,pkl=True)




==> anc/initial_setup_special.py <==
from satellite_simulations_3Oct2019 import *
from process_data_14Oct2019 import *
import pickle
import os
import pandas as pd
from itertools import combinations


os.environ["OPENBLAS_NUM_THREADS"]="1"
os.environ["OMP_NUM_THREADS"]="1"

h=[500e3,1000e3,2000e3,3000e3,4000e3,5000e3]   #  Altitude of the satellites (in meters)
#h=500e3

_,R,_,Omega,_,_,_=get_constants(1000)   # The quantities needed do not depend on altitude, so just put something random


T=86400  # Total simulation time in seconds
eta_star=1e-9  # Threshold transmissivity

S,_=generate_network(20,20,R,h,multiple_alt=True)


G={}
G[1]={}

G[1][1]=generate_point(R,-79.38*np.pi/180,np.pi/2-(43.6532*np.pi/180))   # Toronto
G[1][2]=generate_point(R,-74.00*np.pi/180,np.pi/2-(40.7128*np.pi/180))   # New York City
G[1][3]=generate_point(R,-0.127*np.pi/180,np.pi/2-(51.5074*np.pi/180))   # London
G[1][4]=generate_point(R,103.819*np.pi/180,np.pi/2-(1.3521*np.pi/180))   # Singapore
G[1][5]=generate_point(R,151.209*np.pi/180,np.pi/2+(33.868*np.pi/180))   # Sydney
G[1][6]=generate_point(R,174.763*np.pi/180,np.pi/2+(36.848*np.pi/180))   # Auckland
G[1][7]=generate_point(R,-43.17*np.pi/180,np.pi/2+(22.9068*np.pi/180))   # Rio de Janeiro
G[1][8]=generate_point(R,-91.18*np.pi/180,np.pi/2-(30.4515*np.pi/180))   # Baton Rouge
G[1][9]=generate_point(R,72.877*np.pi/180,np.pi/2-(19.0760*np.pi/180))   # Mumbai
G[1][10]=generate_point(R,28.04*np.pi/180,np.pi/2+(26.2041*np.pi/180))   # Johannesburg
G[1][11]=generate_point(R,-77.0396*np.pi/180,np.pi/2-(38.072*np.pi/180)) # Washington DC
G[1][12]=generate_point(R,100.2277*np.pi/180,np.pi/2-(26.855*np.pi/180)) # Lijiang
G[1][13]=generate_point(R,80.1058*np.pi/180,np.pi/2-(32.5011*np.pi/180)) # Ngari
G[1][14]=generate_point(R,97.361*np.pi/180,np.pi/2-(37.3694*np.pi/180))  # Delingha
G[1][15]=generate_point(R,87.6168*np.pi/180,np.pi/2-(43.8256*np.pi/180)) # Nanshan
G[1][16]=generate_point(R,117.5006*np.pi/180,np.pi/2-(40.4174*np.pi/180)) # Xinglong
G[1][17]=generate_point(R,-95.3698*np.pi/180,np.pi/2-(29.7604*np.pi/180)) # Houston

g=list(G[1].keys())

combs=list(combinations(g,2))

G_pair_labels=[]

for comb in combs:
    G_pair_labels.append(([1, comb[0]],[1, comb[1]]))


if __name__=="__main__":

    pkl=True
    display=True

    data=evolve_network(S,G,G_pair_labels,T,eta_star,h,Omega,display=display,parallel=True,multiple_alt=True)

    assignments={}
    results={}

    for alt in h:
        assignments[alt]={}
    
    for t in range(len(data)):
        for alt in h:
            assignments[alt][t],_=filter_satellite_ground_assignments(data,S,G_pair_labels,t,h=alt)

    for alt in h:
        results[alt]=process_assignments(assignments[alt],data,G_pair_labels,h=alt)

    if pkl:    
        filename='simulation_20_20_14Nov2019_special'
        
        f=open(filename+'.pkl','wb')
        pickle.dump([S,G,G_pair_labels,h,assignments],f)
        f.close()

        f=open(filename+'_results.pkl','wb')
        pickle.dump([results,G_pair_labels],f)
        f.close()

        df=pd.DataFrame.from_dict(data)
        df.to_json(filename+'.json')




==> anc/initial_setup_square.py <==
from satellite_simulations_3Oct2019 import *
from process_data_14Oct2019 import *
import pickle
import os
import pandas as pd


os.environ["OPENBLAS_NUM_THREADS"]="1"
os.environ["OMP_NUM_THREADS"]="1"


h=list(np.linspace(1000e3,5000e3,5))  # Altitude of the satellites in meters.

T=86400  # Total simulation time (in seconds)
eta_star=1e-9  # Threshold transmissivity

_,R,_,Omega,_,_,_=get_constants(1000) # The quantities needed do not depend on altitude, so just put anything


sep_distance=2000e3  # Ground station separation at equator is 2000km
sep_angle=sep_distance/R

# First index is for the longitudes (x-coordinate), and the second index is for the latitudes (y-coordinate)
G={}
G[0]={}
G[1]={}
G[2]={}
G[3]={}
G[4]={}
G[5]={}

G[0][0]=generate_point(R,0,np.pi/2-0*sep_angle)
G[0][1]=generate_point(R,0,np.pi/2-1*sep_angle)
G[0][2]=generate_point(R,0,np.pi/2-2*sep_angle)
G[0][3]=generate_point(R,0,np.pi/2-3*sep_angle)
G[0][-1]=generate_point(R,0,np.pi/2+1*sep_angle)
G[0][-2]=generate_point(R,0,np.pi/2+2*sep_angle)
G[0][-3]=generate_point(R,0,np.pi/2+3*sep_angle)

G[1][0]=generate_point(R,sep_angle,np.pi/2-0*sep_angle)
G[1][1]=generate_point(R,sep_angle,np.pi/2-1*sep_angle)
G[1][2]=generate_point(R,sep_angle,np.pi/2-2*sep_angle)
G[1][3]=generate_point(R,sep_angle,np.pi/2-3*sep_angle)
G[1][-1]=generate_point(R,sep_angle,np.pi/2+1*sep_angle)
G[1][-2]=generate_point(R,sep_angle,np.pi/2+2*sep_angle)
G[1][-3]=generate_point(R,sep_angle,np.pi/2+3*sep_angle)

G[2][0]=generate_point(R,2*sep_angle,np.pi/2-0*sep_angle)
G[2][1]=generate_point(R,2*sep_angle,np.pi/2-1*sep_angle)
G[2][2]=generate_point(R,2*sep_angle,np.pi/2-2*sep_angle)
G[2][3]=generate_point(R,2*sep_angle,np.pi/2-3*sep_angle)
G[2][-1]=generate_point(R,2*sep_angle,np.pi/2+1*sep_angle)
G[2][-2]=generate_point(R,2*sep_angle,np.pi/2+2*sep_angle)
G[2][-3]=generate_point(R,2*sep_angle,np.pi/2+3*sep_angle)

G[3][0]=generate_point(R,3*sep_angle,np.pi/2-0*sep_angle)
G[3][1]=generate_point(R,3*sep_angle,np.pi/2-1*sep_angle)
G[3][2]=generate_point(R,3*sep_angle,np.pi/2-2*sep_angle)
G[3][3]=generate_point(R,3*sep_angle,np.pi/2-3*sep_angle)
G[3][-1]=generate_point(R,3*sep_angle,np.pi/2+1*sep_angle)
G[3][-2]=generate_point(R,3*sep_angle,np.pi/2+2*sep_angle)
G[3][-3]=generate_point(R,3*sep_angle,np.pi/2+3*sep_angle)

G[4][0]=generate_point(R,4*sep_angle,np.pi/2-0*sep_angle)
G[4][1]=generate_point(R,4*sep_angle,np.pi/2-1*sep_angle)
G[4][2]=generate_point(R,4*sep_angle,np.pi/2-2*sep_angle)
G[4][3]=generate_point(R,4*sep_angle,np.pi/2-3*sep_angle)
G[4][-1]=generate_point(R,4*sep_angle,np.pi/2+1*sep_angle)
G[4][-2]=generate_point(R,4*sep_angle,np.pi/2+2*sep_angle)
G[4][-3]=generate_point(R,4*sep_angle,np.pi/2+3*sep_angle)

G[5][0]=generate_point(R,5*sep_angle,np.pi/2-0*sep_angle)
G[5][1]=generate_point(R,5*sep_angle,np.pi/2-1*sep_angle)
G[5][2]=generate_point(R,5*sep_angle,np.pi/2-2*sep_angle)
G[5][3]=generate_point(R,5*sep_angle,np.pi/2-3*sep_angle)
G[5][-1]=generate_point(R,5*sep_angle,np.pi/2+1*sep_angle)
G[5][-2]=generate_point(R,5*sep_angle,np.pi/2+2*sep_angle)
G[5][-3]=generate_point(R,5*sep_angle,np.pi/2+3*sep_angle)


G_pair_labels=[]

# Generate pairs along the rows
for j in range(-3,4):
    for i in range(5):
        G_pair_labels.append(([i,j],[i+1,j]))   

# Generate pairs along the columns
for i in range(6):
    for j in range(-3,3):
        G_pair_labels.append(([i,j],[i,j+1]))

# Generate pairs along the diagonals
for i in range(5):
    for j in range(-3,3):
        G_pair_labels.append(([i,j],[i+1,j+1]))

# Generate the pairs along the anti-diagonals
for i in range(5):
    for j in range(-2,4):
        G_pair_labels.append(([i,j],[i+1,j-1]))


S,_=generate_network(15,15,R,h,multiple_alt=True)



if __name__=="__main__":

    pkl=True
    display=True

    data=evolve_network(S,G,G_pair_labels,T,eta_star,h,Omega,display=display,parallel=True,multiple_alt=True)

    assignments={}
    results={}
    for alt in h:
        assignments[alt]={}
        #results[alt]={}
    
    for t in range(len(data)):
        for alt in h:
            assignments[alt][t]=filter_satellite_ground_assignments(data,S,G_pair_labels,t,h=alt)
    
    for alt in h:
        results[alt]=process_assignments(assignments[alt],data,G_pair_labels,h=alt)


    if pkl:
        filename='simulation_square_3Nov2019'
        
        f=open(filename+'.pkl','wb')
        pickle.dump([S,G,G_pair_labels,h],f)
        f.close()

        f=open(filename+'_results.pkl','wb')
        pickle.dump(results,f)
        f.close()

        df=pd.DataFrame.from_dict(data)
        df.to_json(filename+'.json')

    

==> anc/plots_special_17Nov2019.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#results,G_pair_labels=pickle.load(open('simulation_15_15_12Nov2019_special_results_alt.pkl','rb'))\n",
    "results,G_pair_labels=pickle.load(open('simulation_20_20_14Nov2019_special_results.pkl','rb'))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "dict_keys([500000.0, 1000000.0, 2000000.0, 3000000.0, 4000000.0, 5000000.0])"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "results.keys()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{0: 31036.967410892274,\n",
       " 1: 0.0,\n",
       " 2: 0.0,\n",
       " 3: 0.0,\n",
       " 4: 0.0,\n",
       " 5: 0.0,\n",
       " 6: 144.4000815365961,\n",
       " 7: 0.0,\n",
       " 8: 0.0,\n",
       " 9: 14258.337584727302,\n",
       " 10: 0.0,\n",
       " 11: 0.0,\n",
       " 12: 0.0,\n",
       " 13: 0.0,\n",
       " 14: 0.0,\n",
       " 15: 4.859637009443823,\n",
       " 16: 0.0,\n",
       " 17: 0.0,\n",
       " 18: 0.0,\n",
       " 19: 0.0,\n",
       " 20: 0.0,\n",
       " 21: 2.3020088570524684,\n",
       " 22: 0.0,\n",
       " 23: 0.0,\n",
       " 24: 51874.05086996429,\n",
       " 25: 0.0,\n",
       " 26: 0.0,\n",
       " 27: 0.0,\n",
       " 28: 0.0,\n",
       " 29: 0.0,\n",
       " 30: 2.638359230217161,\n",
       " 31: 0.0,\n",
       " 32: 0.0,\n",
       " 33: 0.0,\n",
       " 34: 0.0,\n",
       " 35: 0.0,\n",
       " 36: 0.0,\n",
       " 37: 0.0,\n",
       " 38: 0.0,\n",
       " 39: 0.0,\n",
       " 40: 0.0,\n",
       " 41: 0.0,\n",
       " 42: 0.0,\n",
       " 43: 0.0,\n",
       " 44: 0.0,\n",
       " 45: 0.0,\n",
       " 46: 0.0,\n",
       " 47: 0.0,\n",
       " 48: 0.0,\n",
       " 49: 0.0,\n",
       " 50: 0.0,\n",
       " 51: 0.0,\n",
       " 52: 5.3546943047029085,\n",
       " 53: 0.0,\n",
       " 54: 0.0,\n",
       " 55: 0.0,\n",
       " 56: 0.0,\n",
       " 57: 0.0,\n",
       " 58: 278.01534663756456,\n",
       " 59: 0.0,\n",
       " 60: 0.0,\n",
       " 61: 0.0,\n",
       " 62: 0.0,\n",
       " 63: 0.0,\n",
       " 64: 0.0,\n",
       " 65: 0.0,\n",
       " 66: 0.0,\n",
       " 67: 0.0,\n",
       " 68: 0.0,\n",
       " 69: 0.0,\n",
       " 70: 0.0,\n",
       " 71: 0.0,\n",
       " 72: 0.0,\n",
       " 73: 0.0,\n",
       " 74: 0.0,\n",
       " 75: 0.0,\n",
       " 76: 0.0,\n",
       " 77: 0.0,\n",
       " 78: 0.0,\n",
       " 79: 0.0,\n",
       " 80: 0.0,\n",
       " 81: 0.0,\n",
       " 82: 0.0,\n",
       " 83: 0.0,\n",
       " 84: 0.0,\n",
       " 85: 0.0,\n",
       " 86: 0.0,\n",
       " 87: 0.0,\n",
       " 88: 0.0,\n",
       " 89: 0.0,\n",
       " 90: 0.0,\n",
       " 91: 0.0,\n",
       " 92: 0.0,\n",
       " 93: 1872.2654437021424,\n",
       " 94: 0.0,\n",
       " 95: 0.0,\n",
       " 96: 0.0,\n",
       " 97: 0.0,\n",
       " 98: 0.0,\n",
       " 99: 58264.858743049794,\n",
       " 100: 0.0,\n",
       " 101: 0.0,\n",
       " 102: 3.9399118732990797,\n",
       " 103: 1851.4679212198628,\n",
       " 104: 0.31979857419495683,\n",
       " 105: 1.0554289909791847,\n",
       " 106: 0.0,\n",
       " 107: 0.0,\n",
       " 108: 0.0,\n",
       " 109: 0.0,\n",
       " 110: 0.0,\n",
       " 111: 0.0,\n",
       " 112: 0.0,\n",
       " 113: 0.0,\n",
       " 114: 0.0,\n",
       " 115: 0.0,\n",
       " 116: 0.0,\n",
       " 117: 0.0,\n",
       " 118: 0.0,\n",
       " 119: 0.0,\n",
       " 120: 31.250877570991424,\n",
       " 121: 117.73525063041096,\n",
       " 122: 8560.135851833516,\n",
       " 123: 9.9102588067508,\n",
       " 124: 83.03805480537494,\n",
       " 125: 0.0,\n",
       " 126: 914.1977595718689,\n",
       " 127: 4087.184983253539,\n",
       " 128: 0.0,\n",
       " 129: 0.0,\n",
       " 130: 13252.39727266589,\n",
       " 131: 1198.8692134682283,\n",
       " 132: 0.0,\n",
       " 133: 35.21210848032355,\n",
       " 134: 0.0,\n",
       " 135: 0.0}"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "results[500e3][-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "45.081207197932436"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "-10*np.log10(results[500e3][-1][0]/1e9)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([1, 3], [1, 17])"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G_pair_labels[44]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'\\n1 : Toronto\\n2 : New York City\\n3 : London\\n4 : Singapore\\n5 : Sydney\\n6 : Auckland\\n7 : Rio de Janeiro\\n8 : Baton Rouge\\n9 : Mumbai\\n10: Johannesburg\\n11: Washington DC\\n12: Lijiang\\n13: Ngari\\n14: Delingha\\n15: Nanshan\\n16: Xinglong\\n17: Houston\\n'"
      ]
     },
     "execution_count": 86,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "1 : Toronto\n",
    "2 : New York City\n",
    "3 : London\n",
    "4 : Singapore\n",
    "5 : Sydney\n",
    "6 : Auckland\n",
    "7 : Rio de Janeiro\n",
    "8 : Baton Rouge\n",
    "9 : Mumbai\n",
    "10: Johannesburg\n",
    "11: Washington DC\n",
    "12: Lijiang\n",
    "13: Ngari\n",
    "14: Delingha\n",
    "15: Nanshan\n",
    "16: Xinglong\n",
    "17: Houston\n",
    "'''"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_rates(ind):\n",
    "    \n",
    "    return {'h=500km':results[500e3][-1][ind],'h=1000km':results[1000e3][-1][ind],'h=2000km':results[2000e3][-1][ind],'h=3000km':results[3000e3][-1][ind],'h=4000km':results[4000e3][-1][ind],'h=5000km':results[5000e3][-1][ind]}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_avg_losses(ind):\n",
    "    \n",
    "    return {'h=500km':-10*np.log10(results[500e3][-1][ind]/1e9),'h=1000km':-10*np.log10(results[1000e3][-1][ind]/1e9),'h=2000km':-10*np.log10(results[2000e3][-1][ind]/1e9),'h=3000km':-10*np.log10(results[3000e3][-1][ind]/1e9),'h=4000km':-10*np.log10(results[4000e3][-1][ind]/1e9),'h=5000km':-10*np.log10(results[5000e3][-1][ind]/1e9)}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'h=500km': 45.081207197932436,\n",
       " 'h=1000km': 52.04482221006795,\n",
       " 'h=2000km': 60.89242371249245,\n",
       " 'h=3000km': 66.71363639154131,\n",
       " 'h=4000km': 71.10128667287167,\n",
       " 'h=5000km': 74.62556227855029}"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### Toronto to New York City : 0   # 500 km has the largest rate\n",
    "\n",
    "#print(get_rates(0))\n",
    "#print(get_avg_losses(0))\n",
    "get_avg_losses(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.6/dist-packages/ipykernel_launcher.py:3: RuntimeWarning: divide by zero encountered in log10\n",
      "  This is separate from the ipykernel package so we can avoid doing imports until\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'h=500km': inf,\n",
       " 'h=1000km': inf,\n",
       " 'h=2000km': 82.663662508414,\n",
       " 'h=3000km': 79.17297738180585,\n",
       " 'h=4000km': 79.71067734613314,\n",
       " 'h=5000km': 81.15689195863445}"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### New York City to London : 16   # 3000 km has the largest rate\n",
    "\n",
    "#print(get_rates(16))\n",
    "#print(get_avg_losses(16))\n",
    "get_avg_losses(16)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.6/dist-packages/ipykernel_launcher.py:3: RuntimeWarning: divide by zero encountered in log10\n",
      "  This is separate from the ipykernel package so we can avoid doing imports until\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'h=500km': inf,\n",
       " 'h=1000km': inf,\n",
       " 'h=2000km': 95.39186988115534,\n",
       " 'h=3000km': 83.36661849005273,\n",
       " 'h=4000km': 82.51551116780203,\n",
       " 'h=5000km': 83.27855699175527}"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### Singapore to Sydney : 45  # 4000 km has the largest rate\n",
    "\n",
    "#get_rates(45)   \n",
    "get_avg_losses(45)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'h=500km': 144.4000815365961,\n",
       " 'h=1000km': 477.80920469523693,\n",
       " 'h=2000km': 125.7710338259571,\n",
       " 'h=3000km': 42.55602923537554,\n",
       " 'h=4000km': 18.808752709236607,\n",
       " 'h=5000km': 9.80548322055955}"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### Toronto to Baton Rouge : 6\n",
    "get_rates(6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'h=500km': 50.67519342889029,\n",
       " 'h=1000km': 52.91949512060846,\n",
       " 'h=2000km': 60.51241470168246,\n",
       " 'h=3000km': 66.31082526034885,\n",
       " 'h=4000km': 70.76461924441928,\n",
       " 'h=5000km': 74.35143760633936}"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### Lijang to Delingha : 122\n",
    "\n",
    "#get_rates(122)\n",
    "get_avg_losses(122)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'h=500km': 13252.39727266589,\n",
       " 'h=1000km': 5950.06884536631,\n",
       " 'h=2000km': 933.2026903534597,\n",
       " 'h=3000km': 240.49070033612853,\n",
       " 'h=4000km': 85.49234010103609,\n",
       " 'h=5000km': 37.26886606199247}"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### Delingha to Nanshan : 130\n",
    "get_rates(130)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'h=500km': 65.5593123006735,\n",
       " 'h=1000km': 59.38110374747996,\n",
       " 'h=2000km': 62.983350416552014,\n",
       " 'h=3000km': 67.65781394327189,\n",
       " 'h=4000km': 71.64894169556432,\n",
       " 'h=5000km': 74.99655416192941}"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### Sydney to Auckland : 58\n",
    "\n",
    "get_avg_losses(58)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'h=500km': 75.05137782515499,\n",
       " 'h=1000km': 66.95913228489003,\n",
       " 'h=2000km': 73.78431980012569,\n",
       " 'h=3000km': 78.39934734099698,\n",
       " 'h=4000km': 81.15570813789597,\n",
       " 'h=5000km': 83.18444984012308}"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### Houston to Washington DC: 120\n",
    "\n",
    "get_avg_losses(120)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.6/dist-packages/ipykernel_launcher.py:3: RuntimeWarning: divide by zero encountered in log10\n",
      "  This is separate from the ipykernel package so we can avoid doing imports until\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'h=500km': inf,\n",
       " 'h=1000km': inf,\n",
       " 'h=2000km': inf,\n",
       " 'h=3000km': 91.9843221871018,\n",
       " 'h=4000km': 89.01309751476353,\n",
       " 'h=5000km': 88.32759194961545}"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### London to Mumbai : 36\n",
    "\n",
    "get_avg_losses(36)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.6/dist-packages/ipykernel_launcher.py:3: RuntimeWarning: divide by zero encountered in log10\n",
      "  This is separate from the ipykernel package so we can avoid doing imports until\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "{'h=500km': inf,\n",
       " 'h=1000km': inf,\n",
       " 'h=2000km': inf,\n",
       " 'h=3000km': inf,\n",
       " 'h=4000km': 94.05610742115115,\n",
       " 'h=5000km': 89.52997524456889}"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "### London to Houston : 44\n",
    "\n",
    "get_avg_losses(44)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/plots_square_27July2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from numpy.linalg import norm\n",
    "import matplotlib.pyplot as plt\n",
    "import pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "########################################################\n",
    "### Data for horizontal, vertical, and diagonal pairs\n",
    "########################################################\n",
    "\n",
    "##### Please contact Sumeet Khatri at skhatr5@lsu.edu for the file 'simulation_square_4Nov2019_results_26July2020.pkl'.\n",
    "\n",
    "S,G,G_pair_labels,H,assignments,results=pickle.load(open('simulation_square_4Nov2019_results_26July2020.pkl','rb'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ground_distance(g1,g2,R=6.371e6,spherical=False):\n",
    "\n",
    "    # Last modified: 15 August 2019\n",
    "\n",
    "    '''\n",
    "    Given two points g1 and g2 on the Earth (in Cartesian coordinates by default),\n",
    "    this function finds the straight line ground distance between the points based\n",
    "    on the angular separation of the points.\n",
    "    '''\n",
    "\n",
    "    if spherical:  # If points are given in spherical coordinates, convert them to Cartesian first\n",
    "        g1=generate_point(g1[0],g1[1],g1[2])\n",
    "        g2=generate_point(g2[0],g2[1],g2[2])\n",
    "\n",
    "    g1=np.array(g1)\n",
    "    g2=np.array(g2)\n",
    "\n",
    "    d=norm(g1-g2)  # Euclidean distance between g1 and g2\n",
    "\n",
    "    \n",
    "    D=R*np.arcsin((d/(2*R**2))*np.sqrt(4*R**2-d**2))\n",
    "\n",
    "    return D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "start_points=[]\n",
    "end_points=[]\n",
    "\n",
    "for pair in G_pair_labels:\n",
    "    x1=pair[0][0]\n",
    "    x2=pair[1][0]\n",
    "    y1=pair[0][1]\n",
    "    y2=pair[1][1]\n",
    "    start_points.append([x1,x2])\n",
    "    end_points.append([y1,y2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(6,4))\n",
    "\n",
    "for start, end in zip(start_points,end_points):\n",
    "    plt.plot(start,end,'-b',linewidth=5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Angles in degrees\n",
    "sep_angle=17.986432118374612\n",
    "\n",
    "angles_long=[np.around(i*sep_angle,1) for i in range(6)]\n",
    "angles_lat=[-np.around(i*sep_angle,1) for i in range(1,4)][::-1]+[np.around(i*sep_angle,1) for i in range(4)]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{0: (2, 6),\n",
       " 1: (3, 6),\n",
       " 2: (5, 6),\n",
       " 3: (6, 6),\n",
       " 4: (8, 6),\n",
       " 5: (2, 5),\n",
       " 6: (3, 5),\n",
       " 7: (5, 5),\n",
       " 8: (6, 5),\n",
       " 9: (8, 5),\n",
       " 18: (6, 4),\n",
       " 20: (1, 3),\n",
       " 21: (3, 3),\n",
       " 22: (4, 3),\n",
       " 23: (6, 3),\n",
       " 24: (7, 3),\n",
       " 25: (2, 2),\n",
       " 26: (3, 2),\n",
       " 27: (5, 2),\n",
       " 28: (6, 2),\n",
       " 29: (8, 2),\n",
       " 30: (2, 1),\n",
       " 31: (3, 1),\n",
       " 32: (5, 1),\n",
       " 33: (6, 1),\n",
       " 34: (8, 1),\n",
       " 36: (1, 5),\n",
       " 37: (15, 11),\n",
       " 39: (15, 12),\n",
       " 40: (1, 2),\n",
       " 43: (3, 4),\n",
       " 48: (4, 5),\n",
       " 49: (4, 4),\n",
       " 52: (4, 2),\n",
       " 55: (5, 4),\n",
       " 60: (7, 5),\n",
       " 61: (7, 4),\n",
       " 64: (7, 2),\n",
       " 66: (9, 5),\n",
       " 67: (8, 4),\n",
       " 69: (9, 3),\n",
       " 70: (9, 2),\n",
       " 15: (1, 4),\n",
       " 35: (1, 6),\n",
       " 45: (2, 3),\n",
       " 73: (2, 4),\n",
       " 47: (4, 6),\n",
       " 57: (5, 3),\n",
       " 59: (7, 6),\n",
       " 68: (8, 3),\n",
       " 19: (9, 4),\n",
       " 65: (9, 6),\n",
       " 101: (15, 9),\n",
       " 76: (15, 13),\n",
       " 10: None,\n",
       " 11: None,\n",
       " 12: None,\n",
       " 13: None,\n",
       " 14: None,\n",
       " 16: None,\n",
       " 17: None,\n",
       " 38: None,\n",
       " 41: None,\n",
       " 42: None,\n",
       " 44: None,\n",
       " 46: None,\n",
       " 50: None,\n",
       " 51: None,\n",
       " 53: None,\n",
       " 54: None,\n",
       " 56: None,\n",
       " 58: None,\n",
       " 62: None,\n",
       " 63: None,\n",
       " 71: None,\n",
       " 72: None,\n",
       " 74: None,\n",
       " 75: None,\n",
       " 77: None,\n",
       " 78: None,\n",
       " 79: None,\n",
       " 80: None,\n",
       " 81: None,\n",
       " 82: None,\n",
       " 83: None,\n",
       " 84: None,\n",
       " 85: None,\n",
       " 86: None,\n",
       " 87: None,\n",
       " 88: None,\n",
       " 89: None,\n",
       " 90: None,\n",
       " 91: None,\n",
       " 92: None,\n",
       " 93: None,\n",
       " 94: None,\n",
       " 95: None,\n",
       " 96: None,\n",
       " 97: None,\n",
       " 98: None,\n",
       " 99: None,\n",
       " 100: None,\n",
       " 102: None,\n",
       " 103: None,\n",
       " 104: None,\n",
       " 105: None,\n",
       " 106: None,\n",
       " 107: None,\n",
       " 108: None,\n",
       " 109: None,\n",
       " 110: None,\n",
       " 111: None,\n",
       " 112: None,\n",
       " 113: None,\n",
       " 114: None,\n",
       " 115: None,\n",
       " 116: None,\n",
       " 117: None,\n",
       " 118: None,\n",
       " 119: None,\n",
       " 120: None,\n",
       " 121: None,\n",
       " 122: None,\n",
       " 123: None,\n",
       " 124: None,\n",
       " 125: None,\n",
       " 126: None,\n",
       " 127: None,\n",
       " 128: None,\n",
       " 129: None,\n",
       " 130: None}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "assignments[1000000][0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "131"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(G_pair_labels)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "in_range_1000,times_1000,time_gaps_1000,num_ebits_1000,avg_rate_1000,avg_rates_1000,avg_trans_1000,avg_losses_1000=results[1000000]\n",
    "in_range_2000,times_2000,time_gaps_2000,num_ebits_2000,avg_rate_2000,avg_rates_2000,avg_trans_2000,avg_losses_2000=results[2000000]\n",
    "in_range_3000,times_3000,time_gaps_3000,num_ebits_3000,avg_rate_3000,avg_rates_3000,avg_trans_3000,avg_losses_3000=results[3000000]\n",
    "in_range_4000,times_4000,time_gaps_4000,num_ebits_4000,avg_rate_4000,avg_rates_4000,avg_trans_4000,avg_losses_4000=results[4000000]\n",
    "in_range_5000,times_5000,time_gaps_5000,num_ebits_5000,avg_rate_5000,avg_rates_5000,avg_trans_5000,avg_losses_5000=results[5000000]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{0: 74.54632183142768,\n",
       " 1: 74.58182192913374,\n",
       " 2: 74.71491425972852,\n",
       " 3: 75.50856237363504,\n",
       " 4: 75.39703579191627,\n",
       " 5: 76.09507552430176,\n",
       " 6: 76.1794278900986,\n",
       " 7: 76.2675428910753,\n",
       " 8: 76.3143937024622,\n",
       " 9: 75.42130678450845,\n",
       " 10: 77.00393652999185,\n",
       " 11: 76.89985770997976,\n",
       " 12: 77.20248569366676,\n",
       " 13: 77.20512806299834,\n",
       " 14: 76.38009445016934,\n",
       " 15: 77.2839185237753,\n",
       " 16: 77.0709507207776,\n",
       " 17: 77.39261925385581,\n",
       " 18: 77.39024673223983,\n",
       " 19: 76.75226892690867,\n",
       " 20: 77.00775576179474,\n",
       " 21: 76.98120377572383,\n",
       " 22: 77.17340018290265,\n",
       " 23: 77.17226297924762,\n",
       " 24: 76.49910771743325,\n",
       " 25: 75.80568087615241,\n",
       " 26: 75.78007930593905,\n",
       " 27: 76.34802305719947,\n",
       " 28: 76.26646337101603,\n",
       " 29: 75.29424560944071,\n",
       " 30: 76.70922321826198,\n",
       " 31: 75.41902210161622,\n",
       " 32: 77.37009158185599,\n",
       " 33: 76.7199405204087,\n",
       " 34: 77.51121714842915,\n",
       " 35: 76.23121705448546,\n",
       " 36: 76.63689117702388,\n",
       " 37: 76.59226533438189,\n",
       " 38: 76.66324633701295,\n",
       " 39: 76.79700973682449,\n",
       " 40: 77.04652047019971,\n",
       " 41: 78.71573146256728,\n",
       " 42: 77.64963785849118,\n",
       " 43: 77.52684538510063,\n",
       " 44: 77.52675977750556,\n",
       " 45: 77.50665778498299,\n",
       " 46: 78.11820491807383,\n",
       " 47: 77.921733189282,\n",
       " 48: 77.24951316082274,\n",
       " 49: 77.05833834398211,\n",
       " 50: 77.24916097393715,\n",
       " 51: 77.34341544344781,\n",
       " 52: 76.2962763445971,\n",
       " 53: 77.294179178801,\n",
       " 54: 77.56793036377495,\n",
       " 55: 77.38669450894379,\n",
       " 56: 77.3466060865375,\n",
       " 57: 77.5757133173152,\n",
       " 58: 76.64988247286593,\n",
       " 59: 76.82697419667021,\n",
       " 60: 77.51116812192711,\n",
       " 61: 77.3643574642479,\n",
       " 62: 77.33992391544321,\n",
       " 63: 77.45341804232683,\n",
       " 64: 76.76780316579537,\n",
       " 65: 77.76243867735968,\n",
       " 66: 77.07365618654902,\n",
       " 67: 76.38355415144325,\n",
       " 68: 76.26522458376085,\n",
       " 69: 76.70314175396284,\n",
       " 70: 77.8837118964673,\n",
       " 71: 82.75087559623555,\n",
       " 72: 82.3833424469425,\n",
       " 73: 89.51637863413943,\n",
       " 74: 81.99852052299133,\n",
       " 75: 80.9123538684483,\n",
       " 76: 83.26900778337644,\n",
       " 77: 82.49212273474686,\n",
       " 78: 95.64192354064447,\n",
       " 79: 101.16048012187336,\n",
       " 80: 101.19641411808887,\n",
       " 81: 92.7132722298167,\n",
       " 82: 81.69248961969627,\n",
       " 83: 82.71118380735638,\n",
       " 84: 96.89993107199413,\n",
       " 85: 101.34237751486468,\n",
       " 86: 111.99962921843672,\n",
       " 87: 108.17196882542332,\n",
       " 88: 80.2276969488652,\n",
       " 89: 81.01823840587672,\n",
       " 90: 96.17150337624861,\n",
       " 91: 101.14573126296887,\n",
       " 92: 111.36351778804944,\n",
       " 93: 110.81423817847686,\n",
       " 94: 79.84183859124,\n",
       " 95: 78.43570407452,\n",
       " 96: 79.55366515508113,\n",
       " 97: 82.97402783349648,\n",
       " 98: 92.66686992198471,\n",
       " 99: 85.2769917003422,\n",
       " 100: 78.57646126424277,\n",
       " 101: 84.26699932246281,\n",
       " 102: 81.33144286426743,\n",
       " 103: 81.23404614296345,\n",
       " 104: 86.5105597996348,\n",
       " 105: 81.78648085008678,\n",
       " 106: 82.30705499365183,\n",
       " 107: 83.41497113264654,\n",
       " 108: 96.94434733569477,\n",
       " 109: 101.25111347348445,\n",
       " 110: 104.10968659482702,\n",
       " 111: 95.5776848750086,\n",
       " 112: 80.81184454964765,\n",
       " 113: 85.31516154938295,\n",
       " 114: 103.18073187011228,\n",
       " 115: inf,\n",
       " 116: 103.75536713420072,\n",
       " 117: 97.68307177152283,\n",
       " 118: 81.7219002499385,\n",
       " 119: 81.51162449959284,\n",
       " 120: 101.2884170522365,\n",
       " 121: inf,\n",
       " 122: 104.21997579511994,\n",
       " 123: 97.50198245014707,\n",
       " 124: 81.36589632540436,\n",
       " 125: 79.06279705695097,\n",
       " 126: 85.36543914223799,\n",
       " 127: 93.32863507485095,\n",
       " 128: 82.42395158106667,\n",
       " 129: 79.3761265667447,\n",
       " 130: 78.40024800867974}"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "avg_losses_5000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([3, 0], [4, -1])"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G_pair_labels[121]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2804795.499065209"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ground_distance(G[3][0],G[4][-1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1901507.9321711971"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ground_distance(G[3][1],G[4][1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2434767.9995119604"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ground_distance(G[0][-3],G[1][-2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1999999.9999999998"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ground_distance(G[0][0],G[0][1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([0, -3], [0, -2])"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G_pair_labels[35]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([0, -3], [1, -2])"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G_pair_labels[71]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[([0, -3], [1, -3]),\n",
       " ([1, -3], [2, -3]),\n",
       " ([2, -3], [3, -3]),\n",
       " ([3, -3], [4, -3]),\n",
       " ([4, -3], [5, -3]),\n",
       " ([0, -2], [1, -2]),\n",
       " ([1, -2], [2, -2]),\n",
       " ([2, -2], [3, -2]),\n",
       " ([3, -2], [4, -2]),\n",
       " ([4, -2], [5, -2]),\n",
       " ([0, -1], [1, -1]),\n",
       " ([1, -1], [2, -1]),\n",
       " ([2, -1], [3, -1]),\n",
       " ([3, -1], [4, -1]),\n",
       " ([4, -1], [5, -1]),\n",
       " ([0, 0], [1, 0]),\n",
       " ([1, 0], [2, 0]),\n",
       " ([2, 0], [3, 0]),\n",
       " ([3, 0], [4, 0]),\n",
       " ([4, 0], [5, 0]),\n",
       " ([0, 1], [1, 1]),\n",
       " ([1, 1], [2, 1]),\n",
       " ([2, 1], [3, 1]),\n",
       " ([3, 1], [4, 1]),\n",
       " ([4, 1], [5, 1]),\n",
       " ([0, 2], [1, 2]),\n",
       " ([1, 2], [2, 2]),\n",
       " ([2, 2], [3, 2]),\n",
       " ([3, 2], [4, 2]),\n",
       " ([4, 2], [5, 2]),\n",
       " ([0, 3], [1, 3]),\n",
       " ([1, 3], [2, 3]),\n",
       " ([2, 3], [3, 3]),\n",
       " ([3, 3], [4, 3]),\n",
       " ([4, 3], [5, 3]),\n",
       " ([0, -3], [0, -2]),\n",
       " ([0, -2], [0, -1]),\n",
       " ([0, -1], [0, 0]),\n",
       " ([0, 0], [0, 1]),\n",
       " ([0, 1], [0, 2]),\n",
       " ([0, 2], [0, 3]),\n",
       " ([1, -3], [1, -2]),\n",
       " ([1, -2], [1, -1]),\n",
       " ([1, -1], [1, 0]),\n",
       " ([1, 0], [1, 1]),\n",
       " ([1, 1], [1, 2]),\n",
       " ([1, 2], [1, 3]),\n",
       " ([2, -3], [2, -2]),\n",
       " ([2, -2], [2, -1]),\n",
       " ([2, -1], [2, 0]),\n",
       " ([2, 0], [2, 1]),\n",
       " ([2, 1], [2, 2]),\n",
       " ([2, 2], [2, 3]),\n",
       " ([3, -3], [3, -2]),\n",
       " ([3, -2], [3, -1]),\n",
       " ([3, -1], [3, 0]),\n",
       " ([3, 0], [3, 1]),\n",
       " ([3, 1], [3, 2]),\n",
       " ([3, 2], [3, 3]),\n",
       " ([4, -3], [4, -2]),\n",
       " ([4, -2], [4, -1]),\n",
       " ([4, -1], [4, 0]),\n",
       " ([4, 0], [4, 1]),\n",
       " ([4, 1], [4, 2]),\n",
       " ([4, 2], [4, 3]),\n",
       " ([5, -3], [5, -2]),\n",
       " ([5, -2], [5, -1]),\n",
       " ([5, -1], [5, 0]),\n",
       " ([5, 0], [5, 1]),\n",
       " ([5, 1], [5, 2]),\n",
       " ([5, 2], [5, 3]),\n",
       " ([0, -3], [1, -2]),\n",
       " ([0, -2], [1, -1]),\n",
       " ([0, -1], [1, 0]),\n",
       " ([0, 0], [1, 1]),\n",
       " ([0, 1], [1, 2]),\n",
       " ([0, 2], [1, 3]),\n",
       " ([1, -3], [2, -2]),\n",
       " ([1, -2], [2, -1]),\n",
       " ([1, -1], [2, 0]),\n",
       " ([1, 0], [2, 1]),\n",
       " ([1, 1], [2, 2]),\n",
       " ([1, 2], [2, 3]),\n",
       " ([2, -3], [3, -2]),\n",
       " ([2, -2], [3, -1]),\n",
       " ([2, -1], [3, 0]),\n",
       " ([2, 0], [3, 1]),\n",
       " ([2, 1], [3, 2]),\n",
       " ([2, 2], [3, 3]),\n",
       " ([3, -3], [4, -2]),\n",
       " ([3, -2], [4, -1]),\n",
       " ([3, -1], [4, 0]),\n",
       " ([3, 0], [4, 1]),\n",
       " ([3, 1], [4, 2]),\n",
       " ([3, 2], [4, 3]),\n",
       " ([4, -3], [5, -2]),\n",
       " ([4, -2], [5, -1]),\n",
       " ([4, -1], [5, 0]),\n",
       " ([4, 0], [5, 1]),\n",
       " ([4, 1], [5, 2]),\n",
       " ([4, 2], [5, 3]),\n",
       " ([0, -2], [1, -3]),\n",
       " ([0, -1], [1, -2]),\n",
       " ([0, 0], [1, -1]),\n",
       " ([0, 1], [1, 0]),\n",
       " ([0, 2], [1, 1]),\n",
       " ([0, 3], [1, 2]),\n",
       " ([1, -2], [2, -3]),\n",
       " ([1, -1], [2, -2]),\n",
       " ([1, 0], [2, -1]),\n",
       " ([1, 1], [2, 0]),\n",
       " ([1, 2], [2, 1]),\n",
       " ([1, 3], [2, 2]),\n",
       " ([2, -2], [3, -3]),\n",
       " ([2, -1], [3, -2]),\n",
       " ([2, 0], [3, -1]),\n",
       " ([2, 1], [3, 0]),\n",
       " ([2, 2], [3, 1]),\n",
       " ([2, 3], [3, 2]),\n",
       " ([3, -2], [4, -3]),\n",
       " ([3, -1], [4, -2]),\n",
       " ([3, 0], [4, -1]),\n",
       " ([3, 1], [4, 0]),\n",
       " ([3, 2], [4, 1]),\n",
       " ([3, 3], [4, 2]),\n",
       " ([4, -2], [5, -3]),\n",
       " ([4, -1], [5, -2]),\n",
       " ([4, 0], [5, -1]),\n",
       " ([4, 1], [5, 0]),\n",
       " ([4, 2], [5, 1]),\n",
       " ([4, 3], [5, 2])]"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G_pair_labels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[([0, -3], [1, -2]),\n",
       " ([0, -2], [1, -1]),\n",
       " ([0, -1], [1, 0]),\n",
       " ([0, 0], [1, 1]),\n",
       " ([0, 1], [1, 2]),\n",
       " ([0, 2], [1, 3]),\n",
       " ([1, -3], [2, -2]),\n",
       " ([1, -2], [2, -1]),\n",
       " ([1, -1], [2, 0]),\n",
       " ([1, 0], [2, 1]),\n",
       " ([1, 1], [2, 2]),\n",
       " ([1, 2], [2, 3]),\n",
       " ([2, -3], [3, -2]),\n",
       " ([2, -2], [3, -1]),\n",
       " ([2, -1], [3, 0]),\n",
       " ([2, 0], [3, 1]),\n",
       " ([2, 1], [3, 2]),\n",
       " ([2, 2], [3, 3]),\n",
       " ([3, -3], [4, -2]),\n",
       " ([3, -2], [4, -1]),\n",
       " ([3, -1], [4, 0]),\n",
       " ([3, 0], [4, 1]),\n",
       " ([3, 1], [4, 2]),\n",
       " ([3, 2], [4, 3]),\n",
       " ([4, -3], [5, -2]),\n",
       " ([4, -2], [5, -1]),\n",
       " ([4, -1], [5, 0]),\n",
       " ([4, 0], [5, 1]),\n",
       " ([4, 1], [5, 2]),\n",
       " ([4, 2], [5, 3]),\n",
       " ([0, -2], [1, -3]),\n",
       " ([0, -1], [1, -2]),\n",
       " ([0, 0], [1, -1]),\n",
       " ([0, 1], [1, 0]),\n",
       " ([0, 2], [1, 1]),\n",
       " ([0, 3], [1, 2]),\n",
       " ([1, -2], [2, -3]),\n",
       " ([1, -1], [2, -2]),\n",
       " ([1, 0], [2, -1]),\n",
       " ([1, 1], [2, 0]),\n",
       " ([1, 2], [2, 1]),\n",
       " ([1, 3], [2, 2]),\n",
       " ([2, -2], [3, -3]),\n",
       " ([2, -1], [3, -2]),\n",
       " ([2, 0], [3, -1]),\n",
       " ([2, 1], [3, 0]),\n",
       " ([2, 2], [3, 1]),\n",
       " ([2, 3], [3, 2]),\n",
       " ([3, -2], [4, -3]),\n",
       " ([3, -1], [4, -2]),\n",
       " ([3, 0], [4, -1]),\n",
       " ([3, 1], [4, 0]),\n",
       " ([3, 2], [4, 1]),\n",
       " ([3, 3], [4, 2]),\n",
       " ([4, -2], [5, -3]),\n",
       " ([4, -1], [5, -2]),\n",
       " ([4, 0], [5, -1]),\n",
       " ([4, 1], [5, 0]),\n",
       " ([4, 2], [5, 1]),\n",
       " ([4, 3], [5, 2])]"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G_pair_labels[71:131]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPgAAADQCAYAAAAqLqxQAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAgAElEQVR4nO19e5RcxXnn7+vumZE0Awyyzzo4DxspjrHjJDDSzEggNNI8JE3iPI4tSHw22WW9Rkqy2T05Z22ws7snf+xuQCSbtWMnjoQfGBMnRgID4qwQkkA2D40kJPQWAjTgJ+AYMdiS5tF977d/VFV39e2699Z9dKun5/507tF0dfdXt27f362vvvrqV8TMyJAhQ2sid6lPIEOGDPVDRvAMGVoYGcEzZGhhZATPkKGFkRE8Q4YWRkbwDBlaGBnBUwIRdRPRLiIavtTnEhdENExEb13q88iQHgqX+gRaBcw8QURg5t1p2iWibgAbAEww8xatfD2ACQDdAMaZ+XCcck8bdhPReJrnn+HSIiN482Opt0CSfoSZN8rXuwCMRC33qe9cHdqQ4RIhc9FTAhEtAjAh3dwNRNSThl3pEUx4im8GcFZ7PSHri1ruCyLqIaKzsj3DRPSWLOshos1EtEiWb5Jtz9CEyHrw9DAM4KB0c4fl6yo3WPakNwfY2M3MNi5yN6pJfw7AwhjlQVgEYAkzT8hzfw4AmPkwEU0AWM/MdxERAGwEcLvFeWdoMDKCp4cRALfKvxcBqCGqJMsWb3lK6E6pHES0AUC3IrcG1aY3tb8zl76Jkbno6UEnxE0AUg22eaCCZQoLIQgXtdwP9wP4felxlOEhvJf8GZoQWQ+eAiQRam54IurRo9VaRNwP2yxd9PsBbNJed0vXeTxKuZ9xOSNwu/zORovzydCkyAieDpYC2KW9PgxgqXfKTPaAd0UxLMfzIwC6iegcM2+TBNTn3Dcp+1HKfepaKqfUdgPYRURn5d+LiOg2ANvk+SyW4/KN8juLLB9OGRoIytaDZ8jQusjG4BkytDAygmfI0MLICJ4hQwsjC7JlmFMgos8CuDbkY0eY+c8bcT71xmzvwdl0bNmyxVie1lFv+63Qhkt8jYJwLXLtA9T5buOBXPsAwh8AswazPYpuPPl3vetdeOONN+pWab3tN6KO2W4/pA7y+w4R7aWunx/o+JWPGt+ffvEB8PkffpuZV6VzlpcWLemiX3XVVbPafiPqmO32E9dBs915tUNLErxQqG+z6m2/EXXMdvuJ6iACcnn/91oIDXuMyeWGh4ioJovKVCbL18slibfZ1OE4Dh599FEUi0U8+uijcBwn6Wk31H4j6pjt9tOpQxLcdPh797MTzNyQA8CwXzmArYby9RBLEgGRv236fhmlUomHhoa4q6uLiYi7urp4aGiIS6USp4F621d1DA4OcecsbUPjrtFgWB1B9+FeuuwXed6y240HXfaLDGCvz3c3cfX9OQxgQ9SyRh6NdNG7vfnKUijAL3+5F8A35d/jAHoQsEJrx44d2L9/P86fPw8AOH/+PJ586hlcc8td6L5meeKTn3hhH159+lmUpifL9vc8+RTmX3cL8u+8JrF9AMhPvAQ+M4aLFy/UpQ7nJy8ALz6LYp3a4PzkBZROPwUuzZTtP/XMPnxi01fwgeWDie0DwOl9T2Df2H5Matdo//792LFjBz784Q/bGYnhoss8/UXy7/UAlMTVBvlet00ZpyzpFYZGRhoWAjhHRJu1sqAFCt71yu/wfuAP//APcc0112Dp0qW45ZZbyuRWcIvTuPjay4lOWuGyC9+HMzNVXchF8PnXUrHfNb8dH+lbiMnJi9VvuDOp1XHdzxNK3ja46bXhCpoAnGJVWXF6Eq+dPZ2KfQIw79x3MeW5RhcuXMCdd96J97znPVi6dKlazx5sKYKLbuiIerXXqvOxLWssGu0yQKxkWg/N5YbZRd+kPgPh4mwy2Ctj+/bt3NXVVTUf2tnZxQ89vN3g6EVD0XH5/gcf4c7OWvsPPvQIu66byL7rMk8Wmbd9azt3Gtrw8CPJ2zBT8refxjVyXH/7276VxjVyearo8rZvPVJTR1dXF2/fXtWGYBf9ivfwvBv/suoo/PKHmbquYuTaGcAZz3fUfbhV/r8ZQA9r96ZtWdC51eNoSA8u3ZP18uWb8v9zMoC2HmIpovfpdhCVXnwRqpdj1mB0dBT9/f2Yv6ATRITOzi709vVjaM0oHDf+uZccxlQRWLN2FH19fRX7XV3o7evD8NpRzDhQN0JkMAPTJfH/unWj6O8ztGFkFG7MdAVmoOgAJRdYu24UfSb7a0ZRShALc13RhrXrRtHX2191jZb29WF4zSimikmuEWPaARwG1qwbRb/2O3R1daG/vx+jo6MRLBKQz1cdhV/oQ8fSPwFd9m4AKLs0Pm71BGolr2zLGoqGJLpIoQOlDtrDzHdp722A0PO6iYU4wS5mHpHv3QaxtnoRa5LBGqpO3nEcfP5rD+DFU8cxOtCP4TWj5bFWex7IR3ycFR3GdEn83ZYH8nDw2a9uw0unT+C3B5dhzdp1KEHYz5OogyJMs5TJDeEYthcAdh18QbZh3YAgH8k2dBSAXIQgLzNQdFF+wLXlAWIHf3/vAzhz8jhGV4lrxCTsF3LiM1HguMCMfDjkSFyjL3ztAZw5dRy/tbofa9euw4ybB8v357dFvUaC3OoBN68AsOvi8/dU6hgdHUU+X3XiwYku3VcPdPR8wvj+9OEvgSdeKSe6yI5H6dp9BkKWa5E8t23y/h1HZbwdWGZ4WNQVLZfJdvi7PwUA9LzncjCLnquk3eAFS5J7ya3IO3ZWCLcsWyycC8cVNyAgbuAOS5K7DMxo5O4oVOI7z3/3ZwCA695zGZgFgdQN3pEHchZtUD23I7+nP+COfE/Yv/aXLgMgrk9RtqGQE4cNB3Vy50k+QAg49Kr4DZa893LZVsbkDMokn9cG5Cwq0MmtrpH6nrcOD8IJvsQ8TJ8+tKWK4Nr3vB2R6nzKHZZtWSPRkokuCkQVQpdvYgYKIb3UTInLN257Hmgv+N+M+RxhHjGmSuJGnHaAjjwHktyVPbc6x468P6FIegaK5NMO0I5gbySI3Caoa6RceQbQFkJyP3KbkCPC/HbGZFG0YbIIzG/jQJIzi2uqPwBtHgpWiBFFlx7kFu21IuvuqGWNRMvn6xFV99xFrbfygpkxrZG7oxBMboUcEeYVxI2oSOjnGenkzoWQW29De14QCRDE8osrqB7fltwKhZz4LCBsFx1hy4SSTu5cMLkVckSY3ybazAxMzoie3QS3nuQGMJcSXVqe4AptedErAZXeXL+/mAWxixq52/L2P3aOSLjZECSeKtWS3HGryd1uQQwF9aAKIrnJnY8Sd8jrJGczyb3ufFhPr6OK5BAkdzzRQ5e5Ki4xL3VySxCZjxbDnCE4IFxzFUQquaI3Z1Y9d+XGnReR3Ao6yRmQbru4gb3BqCjkViiTXP5qM04lvlBD7oLdWN0LL8lnNJIXHQ+5Y7VBkDyvSF6skFwnd47E7xAlIBfhJPx78BYjeUuPwU0o5AQByz0gMxyu9IbzCkAhBrkVhLtecTGnS0BbjlF0hc2w8WoYiGSviWpPxHGro/FRou1e5HNAB4lzdyXJCRW3vy0XHscIbgNhXpu4Ro4rSN5RYBTlbxAlWBnzDICc363fWgSfUz24QqWXYjhM5V5vflsyciuQHJMrV3TGBRhsPV4Nt18dVyilSG6FHAkvABAkL5M7n4zcCuoaqTaoXID6kxviQvm56K3F77nXgyvkiAEWxMsRgSg4qhsVRIQ8cVWCSp6Co+tRkc9VXHRAkCPlUBRyVHH7CZUYQCr2iVDIcdUwI091Jreo2T+K3mIMn5M9OLOYsnFYjS8ZDKoabyZFyQFK0i1Xt8y0UxtUigs9Gq/gcCWukBRqqk0/XTXkSO0auYwZVw6J5UUSsZA652YQAsbg9a260ZhzBFfkVskT89uADjkVpsabSW5gRQw1nmzPCVdU9XxpkNw71TavYD/FZQPTVNs8LXioxuZJUHIr05FteRXYFK/rTXICIZfLGQ9qMYbPKYK7XnK3A7kclceb5XnsmL2UMXNOjif1eexpR9zgceA31WYzxWXbBtNUG1El2y4pyXVyq6m2XI7QUaByG6ZLIuGobiCfo8UwZwiu0iVdGciZ3149v5ojEaDSe6koBFF5335psYrkhaoprmg3cNhUW9AUl20bgqbaVNad7k5HJXnR0XruHNCep6oxd3uB0C4jQzOOIHnq6dQE3x681Ug+JwjuutW50PN9cqH1njxKL1VODVVuuU/OOxGJKaYYJPemhvrNo+dzgoRAtCEHywy86rxvUxtE3TrJbVbrMTOKTmUqrC3nn2vQnqdyBH/GUW1Ij+SZi95CcFzhltuuZorqikZNDRU9OZWz6kT2XPDNGzU1NJernuIKI7m+ZNVmqs1L8qDUWWFfELuoPQDDEona8iJ2AYiH57QhMzA2/NzzFnTTW5rgOrnzFuRWsHVFvS5tlCWpbRrJRX682RWNmxpqG1cov4fgntsL2/x4Re5SlXdjx6KCRvKSmy7JfV30FkPrtUiiJMkNCNLNi7gOOcwVNY1Xo643b8tXgkqqh9Nv4JInNdR2GadCWFwhaMmqDYJSZ4FKfr8q64hAboVCnjCvTfxdcs05/lFBFOCiZ6mq8aBtPj/CzLfLsh5oi+cN31kPoYphtZbWcRx8Z89jeOWF41ixvA9r1o6ioy0vb9zoP5x3qebkjINDT+3C8WNH8KOB5VizVggNRBVi0CFu+AoRRBt24HsvncT1/b1Yu24U89rysbPHVE+ueumL0w6eefIxnDlxDAM39GPtulG0FfKxcuOB2tTZqRkHh5/ehcOHn8eagX4Mq2uUF0tr46CQI8xvk7kLLnBhysFTex7DmZPH8NrgMpPgg8WJxzqV2YdG6EJBiM1tkn/vglBoAYDN8v/bVJn2nViyyQs6O5mIuLOzi1evHuRischJ4brMF6dKvGp1RdK4s6uLV68e4pliSpLDjss/nSzyqtWD3Nmp1TGYjuyw6zKfV23orG5DMYU2uC7z5HTtNVq1epCnZ5L/BsziGr19ocgD2jWKI5tceNcH+J23/IvxKLzrAwwf2eTZeDSkB2fmwwAOS+mmcWYelwoZh6SUsql3jiWbfPGCkNO9cOE8ntk3hlv/+h58MAXJ3lP7nsCBA2MV++fP45mxfbjlji/j/cvSkQR+8/jTOHjwAC5cOF+p49l9+Hd/lU4dZw/sxcED+6vt79uHW+5Mx/6ZsScwtn8MUxcr12jf2Bj+9P/cgw9en841evW5b+O5A5VrFEc2mYhAPt5Eq7nojR6DL4VwuQFgsTzOEdFmSX4diWWTZ6Yn8drLp1I58XOvnMbkxWq53uLUJF5PSxKYgOkfvVx+gCjMTKdXx/kfnClrriukKWv8r+OnMe2RNJ6ZmsQPU/oNAOD891+qaUN02WRJcsPRcmi0ywAhJbseQlZ2A1dc8Ns8n0tFNjkNyeEgSeA0JIddl3m6xPzAQ+Y6HkmhDSXH335abXjQx/6DD23nhKrJ7LpC+tnUhqiyyW1XfZB/7tZtxqPtqg+2lIveKNnkTdpTVUnJHtQ+0o1Kz64QSzZ5gSYJ3CclgZPkTQdJAvf1iSBSKcECD5YZcC6LOryyyaoNce0DMj/dRzZZtSGJtDTLGYU1hmvU29ePkbWjifLjWaYAO9o1WpBANpkgXHTj0WLRt0bJJi+CjJZDqFJulOUmFcpEssmb7/sWXjh5DCM3Cs1y0mSTowZx/SSBXzx1HL+5Wty4SnI4T9GnsXRyq3NktyL9vE5KP+fyeZGAEiPSrefGF3IAXAdfuLciLT2ytiIt3ZaLPtWnEmkAuZwUFfu/uaofa9aOwpHS0nGUbHRyq3MEV37nNSv7Issmt1/1qwPv/N3/aXz/Jw//D8y8drJl9gdvOdnkUz8S47MPvruzhkBRbmA/1dDDUq63R8r1OlqGVhSSq15PNUB/AHmln9XnopLcS26VImuSllYE0j8XBi+51bnp9oH4clVBv5/+OxsQTPB3/+rAv/m9/218/8cP/TfM/Kh1CN6yiS5AZY5WEUffBCAIUSSB87mKmKPtemwTaf28CzUXX05WccLz45krEshAMGmVtLSuDlOyuEY6ucNIm4+YOltugxsvSzAMc8lFb2mCAxWS5y1JHkcSWCe5G0LyKOTW26BIDlRn0Jnse13asB45Ksm95LZJn/VKQE0HkNxE7jRkqMqggCh6a/G79QkOVG7gMJJ7U0OjSALrSzX9SF6+sRHd3TYt8PCS3ETuKL2el+SmwJjX3Y4mm6yt1vPJj1cPwLqRW51LloveWvD2UkVPL6WrsMSVBFauKlDrivqNV6O2QR9y6ERQvV5ccisUctVDDn2GwBtviEJuhaAluUFxiTShEl2MR4vNhc8p0UUiQG1UotxQdfOWhRoSSgIrkqsbdcYRpNElgeMQQ29DW67iws444rXD6fV6ee0h6DAAV+aaS/txZgy8bdDz42dK4oFapQ5bZ4ny2UZkIrocwEJmfjXK9+YUwRV0N7QivBhtc8IgKJIXJcnTIreCIrk6/6LmiaTV69WQXJUnJLdCmeROpecG4m8KERW5ergGKYOIrgPw+wCuBnAOwNtyypkh8kS2MPNPg2zMSYID4kZ1IBVMSIxV0pQEzpGwp8uKFSi9G5ekfS/50rxv87lqTXRCOuRWUA8qRW6kbD+oXj+CN0vHTkS3AmBm/nTAZz5KRG8x8xN+n5mTBFfTSHqQyoXoEdO6wRy3mtyA2AChPSUSsqfnBgQRyU3HC/EG7ICKN5KGFwJUgpE6Zix2T00D0da9G5c6q6XM5SQs2zJL3M/Mbwd9gJkfIKIrgj4zZ4JsCsod1CWWos5jh8EbjGrXtPyCprhs4Z1q68hHn8cOs++NxvsFD+NCDzoqHTmb3VPTABEhnzcf3rG51CzoYebdAHqIaJEkLWQZiGjYtsz2HHVyE9EVRDSo/X256XMmRCI4EV1ORO+N8p1mgncKRkkC20xx2aLk1ma25XLhU1y2cLl2Ht00j51ENtk01abPEKjgYdxrZJpqy+XCd09NE7kcVR0TR/4fxr/6Z5h8/SUAuEp9jpkPM/Nd+lJniKXM4/IjaimzbVkcDEOsvFSEXmr7xVAXnYiuBrARCQb6zYAacntUWPTotyJ5VFfULzUUMEe/owbEwqba1MaKevQ7ypAjLLVX7RumzxBEDYgFpfYqCSi4lYdAG9IZcuggqo2iv2PJh/GOJR/G+L3/FRe+e+w1w9eWAjgr/zYtZbYti4O3mPkB7bXXri8CCU5EH5XGEw30LzXKSRVAoGqol+S2NzBzZc4Y8E8N9Zvishlv2s6jm6a4bEhumz2my1gpkrdZPqhs8va9ElB64lGaiBpFZ+bdRHSTNqZe6PmIbVkcLCaiEUg1JIje/EGbLwYS3PPU8P1M2ED/UsKW3AqmeewgkkddrOE3xRVE8qipoV6Sc4g3EjU11ETysO/o3k3YVFu5J0f1cEOVJYUQXfSLoteMwTcBOCsDZPpSZ+9S5m7Lsshg5ruJaAjAzQBeZubP2H438LlIRB+xPIHAgf6lQlxJ4PIWtggeb8bJ+wbsU2eB+KmhtnGFuKmhUfLjvUMX2yzBNi0AmiSuYEIERZfNAMZlgKybmbewEAhdpJXtti1LcMpXALgdwAN6kC0MYWPwvyCiCVR+R4Z4Iv0+RMDB+knSaOgb9Cmd86iSwCZXVCHJUlRlX6zP1qL3qH5A6C5tnCQZv7iC3oYkqaHqGnnjCrp9m6FLEAp5AFS7Oi4pbF10GVRTgbLdWvldccuigog+BaGLcDUzH5ERdashcRjB79DH1tJNuAvA1qjklk+x25WYgywLnCOMI5u8d9cOvHjqGG5c3peKJLBO8skZB/v27sTJY0cxMrAMa9YJoYG4ed/KFSW30ssp6edXXzyBlbIN7YV87Pl5L8knZxw8/YSQHB6+UbShkE8um6xIPjnj4MB3HsfRI0ewduUyjMhrFIfcCip4qKSlS/J3Pn3iKNYO9EeWTZ4NiS4eHGLmJ4jo2sjftNF1AnA5gPshxh5Xx9WHArBL+3sYgrhVf2vvJ5NNTlkS+MJUiVcbJIfTkk0uOkLWuKaOwXTa4Lg+9lO8RhenpX2PtPT0TFrS0sw/m6yWfo4jm3zZ1b/B/XfsNR6XXf0bjCbTZAPwKQAfAfAJeXzS9rs202S3Qvj+dzLzlyI/QfzxHIRs8k0QPbjXhUkmm3z+PMb2j+Fvv7IVN6xem/hkn31yJw54JIfH9o/hc1/ZihsG1yW2DwBH9+3BgYOeOsbG8NmU6hjba25DWvafeeIx7PdIS4/tH8Nnv5rObwAAh5/eVSX9HFc22TbI1gxg5r+WbnovgMeZ+W9svxsWZNsJ0bsu8ZKbiD4R52QVmHkCIoCxFXIS34PEsslTkxfx0unjSU6zjJdOH6+R652avIgXT59IxT4AnDl5tEY2Oc066t2GF08dr5GWTvM3UHWkIZvsTXRRRzOCiD4JYBtEFH6NbfAbCB+DE4AtAJbIJ5sKLBNE8kvsHl2Or3ezyBLaRETruXr7otA5xPvuu6/896OPPoqPfexjVSRfsKATvzO4HDe878q4pwlABIt+vGo5vvGlTlzw2P+t1cuw/Jet8w587Zdc4LXlfbi7s7aO3x5MXofLwGsrl+HeLbX2P5yCfWbg9dXL8Y0vG+yvTv4bAOIavbGiH1/9x+o6Ojs78elPf1rvwUNzvpuxpw7AHmZ+hYhuY+b3yViYFcLCHrcz8x5mfkIe6u89AHyTXyyxiMWOJwBwB2rJnJpscpKpFRVprpEETlFy2CsJbKojSRvUVJufbHJSaWnvNVqQsrQ0UAlCqjYkkk0m/x68SXm/UPbae+Rr67yThqmqyh77bgC3MvM2mdt7M8T4Wl99k0g2+e5vPIQXThzD0IpeDGmSw7bZVjqMksBS0nh0VbXkcJwosWmqDezg8/dI2eRVgnz5fD72WnLvVFuOq9uQVFraO9WWh4O/T1FaGqidRyeu/M7DN/ZGlk2+YvF1A9f95y8Y33/+83+Gt88+31SqqnJd+DCEZ3IzBB+sZrFCCS4H929BzHs3WzpqzcmfeV2MAd//cwsSzfP6SgJ7ZJOD8s8DTzxgHl2vI4nUk19qqG4/yXy+d1WbeoimKS3tlyWo/84GBBK8+5evG+j5L39vfP/w3/0nTLzcXARPgrAg23UQc95fQmXjglmDKNlWOqJIApvUSMOcIlNqqB+p4q7isiVVXGlpL7mDHp5xpaXjZAnaIkdkPJoFRPSpKME0P4RdsgkAwzI1rnlaHwE2aqQ64kgCRyF5nNTQnPagsiG5vmRVnVtQGxTJbaWl46jDRpWWTkNA0g+zYQzOzH8N4HkiupWIPqnWg0dF2GKTV4hoK4SSxd1xKmgG2K7iSpIaarNUM8mQwXYRTNwhg03qLJBMHTYvr0fQktykKcA2IBDyfvPgTdSPMfMrEHErENF1crjMELNPR2xshC0XfS8LFcfAVWVEdK1thZcKXpJ7V3HFHSfqCFrF5TdejdoGneTT2iquoPFqFPsiiGXY0wzxvBsvgpbkmoYu9Zqabpae2hbM/DyA5wGRMq7FxnZzgNJq2Dz4lTKH3GhEjtGXIEEifSMRpEaalNwKOsnVg6RAlR4xaq9nakPNIphctThikl6PqFZaGhBES0puBZM30pYTGnaNInfe5+RnA/HlNPUeoLw+5FW/z4a56M+jMg4YQXXU+hxEbnma6at1h8kVVUhLEtjris7Iq5aU3AreVVx6G9Jyaf003tKSfvZKS89oddST3OX6mzRrzQQtk20YwAiAbzLzg0CZ7L6wUlWV4+9ZOwb3QpGcNXcwR+kJCih7hVw1OdJSIwUqPe2M9sjNU7rj1UKusuQTEA+oNKWf1cNixnON6s09Anwj5k1K+z3M/CoR3R41k23OyiaX3OpoussV2eQ0oOzpKLpCNjkNgjDXyjI7DOTc9EjuaGN6QPS0Dosxelpt8MomF10Z5a4n0wIWmzSpjx47ky3l+GTzI2h+NS3VkJp59Jz9FJcNjJHmiPPYYfCqw6YtLV0z1ZaLnq8QFwQgnyPj0ZT0FsPhxQBul6s7e22/OKd6cBO5VW8XNsVlC7+ptnZKpkaqt8E01ZaT522r8xYEv6m2sCkuW/hNtbVTMtXZKGhSIvvhLTkvDiIaR4Sg9pzpwcOSJ7zZVnEWRwTtvqln1akprqi9VNA8uknnLeoGCMy10kj6kMW7e2qcnjwoS9CbVVevnpwooAdvTuaX9dRlUO1q2y/OiR7cdn41qhqpDltJ4KhqpHobTBseeO17JaAAu7hCkHejI660NGA3j26blJQUsyGKLt3xmwBcTUQbUekfdiElTTa9sitkZfdDiC+8ybNkw4MoyRM22VZeRJUENgkVBp2Ty5XpJJupNlPabNA52ZJbIaq0NBAtS9AvXyEtkgcoqDbVOnE1e0VEQ2HTYX6Icsk2AHgFYqnaK4iwfcqlQpy8byCaKxpHEjiKK+q3VVEYCpZDjrh537bS0kDw0MUPpiFHmlsZ+bnozQgvuaPkpUdx0eMrO14CJMn7BvxdUd1+EklgG1c0Sd434L/Lid6GJKmhxqw6Ty5BkhRg2/z4qCAEZLIlM50aiOgggCFm/ikRvQyxbZI6vasBvM/GThSCL5EiDQuJaCmE2orVOMAPYbLIcWSTn9y1Ay+cPIqB5X2JJYG9rujkjINnnnwMp44fw9qB5JLAJldUySaPv3Acq1b0l6Wf40asvSQvFYX9F08dw8jKivRz3Ii1l+RKWvrEsaNYt2oZhtcK+3GzBE1xBfU7nz5+FCMr+yLLJiMoF6FZGC5UhNUQeKPei8sUcTvEkG+9H8AnUpCCDZRFDntfHmVcKtnkNCSBXZd5pqTLGnc2VDY5DennKtlkj/2plGSTTdLScWSTr/rgUt6w9YTxuOqDSxlNJpssz/tWCJXhSNyLFEVnORcnnyIfYZkPGxNhssipyCZ/4WsPYOVQCpLATz5WIzm8f/8Y/vG+B7ByyF4PLAhHnt0tZZO1NoyN4R++nk4d+/burJFl3r9/DF9MycOC7mMAACAASURBVP5Te3bUXqMDY/jiven8BgBw6OldVW2IK5vsu1y0iYJsCnLl2DiAOyG2QvoEW64BCXQsiehlItpJRI8T0UF57CSi5wBsSnjeYbLIkWWTL5gkh0+lI9l7+vixGrneycmLOHMyPUngo0eeN8omp1XHyWO1ssxptuH0CcM1upjebwAAx48eqWlDHNnkCHuTNQMOM/MDzPw8iw1BrSPqYT142ff3huqjJLz7IEwWORXZ5NFV/WVtsLhgBkYGluHeu2slgdcO9OPaX7oskX1AjC1v9JFNXpdCHS4DQzf2457N9bHPDKzxkWVeO5D8NwBEwG7Vin58JaFs8mwIsnngnZ+wTv8J7MG5OjwfuxIfhMkipyKbnFRyWEXjaySBU5IcBmolgb2yxiMJ2+B62mCSTU56jYouMOJzjZJKSwOVaHxasskqMOo9ahNvqJuIeohoPYmthFX5eiIa1r0F2zK7c6x4zwDukt7z49J7vt3aDlv+srq6KgThujnCFio+NmtkkdOSTR6Ussl5KZscJ5LunWrTJYG9ksNxsq1MU23EDj4v61i7sj9xFNoo/XyvbMNAf2Jpae9UW44d/MPXK/aTSksDtVNtxA6+9M/xZZN/4UO9Azf/1deN79//F3+EH5w4WFZVVcRk5i2S4GchFn+Ahfz3BghOdNuUseUWwkmSW6rs2BJcVvpRiAXnh7g5NNpqTl6X000yj+xNDTVJAhtXdVnewN7sMf3mP/xdWcd7Lk+kE+eXGqrbT5Iv4DePrtsH4uvEeb+rP+SSyCb/4od6B/7gzmqCH33smzj62P0494NXUJy6+CIzv9/w3a0Q220p0YXDUvGoByJGFFrGFtO9Puf9EYgg80IA59gyizTS81QO9P+Yme+mhHuTNQJRsq10mPK+TTd9VDVS3b6tJHAUNVIdajcTIPjBoC+CAewXeETJEowjLa1/VreRRhyMiFDwHEtG/wAf/9yDuOp9HwKA1wzfWQRBrN0wB4Bty+Kc76cAvA3hyb6KCFmk1gQnonNaFP0cxN5kTQ/vKi4b2eQoksBRV3HFSQ3N56Kt4ora66trZLuKK06vH1Vaul7kViAyHwFYz8zqnjcFgG3L4uBQXHc9yjz4TSlH0RsG21VccV1621VcSVx621VccVNDbVdx+Q1dbGArLZ1UHTYMBATIJhvKxMaYd8m/e2AOAHdblsVB7CxS60tneIJYy8Y0A8Jc0Si7mfghqJcyjVejBuXCdjnxqrBE7fW8i2C8Qw7boUsQgnY5iTJ0SQLhdZHxMETRhwFsIqJDRHQIwEIWu+Auku91M/Nu27I45ysTzBYDWCNfWwe3oywXPYdKwvubEPt6zyr4LdUE0pMEriE4CbKphRJAMqWSGjVS2QZvND4f7nIa4bdUUy2hBeItfNHhJy2tyybXYw24DvtgK++GYf96LVi2O2qZ3fnRe1mTKtezSD2fC9yTILaLPlthckUV0pIE9rqiunBhGjJE3kUw01ob0nBpTau4yu8hHelnP2lpoAHkxqxIdFksF1ttY/89CYYg5JR9EYXgZzXjQxCCD029m4kfFMn1QFEO6coa53PCtlc2Oa0lx+U2aPaVW56WfZ3kQHrkVshpD1uFepMb0Nrm814zQHamezx7EqhYsdqTINRVj0LwHsgdFJh5j5yXm5UEB0SvoQdxXVmWT+kHZq6dMnNYiCOmcROxxzNQ9vOc3kOEYZZNLqR4jbwzDiVXnH99iRaUd94kDJfghHsShBI8RBdqVqJqSx6ImylNQQFvNL6Qqx5vJvUUaiLNVHlApaVG6p1qy0GMkW0koGzboHtQatyvxxXqRXIhuuj/XishlOCcgi5UM8E0v8oM3w33osJvqq1qvJlQNtk01aaXJyW531QbuelIS/tNtan9z+pNcvHQbfoxeCqIPU0WRReqGcDsLwmsLz4AavfjskXQVFvYFJd1G3ym2kw6b3EWeATNo6chLR001eZNSoojLW2LGIkusxJh2webdKEA8RtcDUtdqEsN0/yqyUWLqkaqw0YS2G+Ky8a+X963Dr8pLtuglY06bBJpaZtEItukpCQgmt27i0ZBmIueji7UJYQtuRVssq28iJIaGkdyOEpqqN8UVxjJoywIiSMtHSVL0C9fIbUZCMw+F11bbBJJsjzwZ2fmt7WX3mmyOjlP6SFO3jcQzRWNKwls64rGyfuOkh8fNHQJQhRp6ThZgqYhR2ruOpklk/P1D9/HgmexySuox2IT1G6fsijCdxuOpKmhQSmVCkklgcNWcXnHqx0RejGVHx8UV0iaGuoluSmuYDN0CWxDCnGFGrvwH4M3H70B1HOxyWyaJtPldFfd0JdYEtjrik4VHTy15zG8cPJYapLAXlc0DyFr/PKpYxi6cVli6WcvwUslYf/MyWNYu7Ii/Rw3wcQbV5iccfDME4/h1IljWDdQuUZxswRNcYXEssnwH4M3KeJLlkeQbR3S/r4CwHsjyr4OQ2Tf6GXrZfkGn++o92/zsVuGn2xyGpLAQZLDaUgCuy7ztCabXA/p55Ljbz8t6Wc/aenJ6RK7bnL7M4ZrFEc2+ZqeZfz1575vPK7pWcZoTtnkWJLl1plsLLLXrkVlfesIgM9E+P5uIiprSckVNuMs1S6IqIeZD2vvr9e+t4iIhjlgNY6fbPL//cpW3LB6re1p+uLgdx43yiZ/7qvp2AeAlw/txYGDtW3425TaoGSZvfY/m1IbxvbuNMomf+6e9K7RCweeqGpDHNlkoGldcSPkwhO1ffCQdyFKEKydMjnQ/2OIJWtLIDSnkuA5AFvl+tpFOrklerU6xqHFABRsZJNfOp2S5PDxo0bZ5LTsA8D+g4eMsslp1XH0ebMsc1r2Xzhplk1+OcVrdPDQ4cSyyURid1HT0aSee+z4V5Rc9MPaU+RqJIyiM/MEEW2GWHZqWhETKndjI5v8O4PLccP7rkxyqmAG/nX19fjnL9dKAqdhHxDBozdMssOdnfjdoXTa8OPV1+MbdWzDTwbN1+i3B5djRQr2XQbeWLkc/3R3UtlkClhN1jwMD4l/pSv4AKCbiL4o/94IMT4OOrlN8jA+TaULvpuZF2uvdUSSuzHJJvf29WO4zpLAgynIJnslgatkjXulMmkCqGi8n2xyGtLSJRcYXiuvUWf60tIuA9MleY16k8kmAzKSbjiaCcx8NzOvAfDHzLxW/n0zQpaI6ogyBn+AiJQb/U2EkI+Zw7SbF7FQvACAOyBOXEckXfR8Po+dO3diy33fwgsnj2FwRR+G1gjJ3qJjt61vbRsqEe58Po/Hdu7EP9z7AM6cOo7fXFWRHE6SiKFPtbUX8nh8586yrLGSTWbKo+TGy4/Xp9oK+Twef7xif52UTaZcPnbutz7Vls/nsWPnTnxRk01W0tJ+ElA20AUk2wqiDXf/k/id40TRCbNiPXgZSeJfkWSTgXKSy5sQATKrbBr5vfUQy95uZaET3Q1B6nGkpIsOAKd/JMZnH3h3Z42yaFTZZFNq6CEpm7zEIJscleR+qaG67LBN+qgfXK5MX+nZY7r9pNLSpixBryxzlExCL/x+Q/13NsC3BUS091eXLh/4X182b6v33//jR3DyuX1lXfRmgIx/LYbwat8E/BVevIi0+aA0vEeSfA8iyMDK3nqb9noChrGSIrf8O5aGtEI+B3Sgkilm20vZZo+Z1GFsSW6bGhondRawTw1V0tJRV3F5H25+xI2bOgtUkztP8bwwPzRpMM0PseNfsRZFykjenXG+22jkckCHfIz5ZVvpiJoaGjXbSvVoUVJDo67iitore1NnbWSTo6jDRkmdVSjp5M6lTG4IF910NCvviegO+Wdo/EtH2GqyQWb2i9ad9SlvOuRIkHymVAnWdBRqbxhvaqitJLDtKi6vuxpFP812FVfc1FDbVVxxhyUqdTZMWhqQ6rBO5f3UNdFByM2CKLqC9Jqfky9D4186wlz02+U8tQm9AJLsD95Q5AholyRn1JLcS+6oAacwVzTpWFTZClrFlWSbI9WGIJLHWfjihSk3XleALTmVNhRkz10P5JqQyEHgysKvcQDWc45hBCcA7/R5zztP3fRQPfm0RvJ2eQXSkAQ2kZxRkU1OQxLYuwGCIrnLycitt8G0VJOQnNwKftLSuvRzWw4o1IncItHF/71mARF9EsA7mPkz8vXlEElmN8FyHjy0B2fm530qnxXrwb0gRXI5Fp8uVcqTkFu373VFHVRrjyVVDTXtcqLsx134UtMGT/Cw/B7i7ULqhTd46LL2AMzHmxKMgmZfbEJEd0J2opLo7wSwASKKbr19cCDB/cgd9l6zg2TkWPXkQDrk1lHIAWAhVJgmuRW8whGAiJimt0FfNckV0rxGurS0qqIeWxV5IZJamn4e/E1m/jRQzmh7Rb2OgjpfyuYFo3quQe9BUrHPtbLGLkfXMAtCzfrx9EyX7XnrSPsauXJGgFk8OBjpXiMzRJDNdDQRxd/S/j7IzA+oFzLpxQqR58FbASoYpS/wL483kbyX9Qaj1PgyqRqpDm+QSum8zzjpuNBe11y1IS1paXWN1AOjkKu46mlISwdhlmiy3aRpty+R+6IBwm1fDOBPbIzMOYKbVFgAMS3jpEByv6m2nBtPqNBk3zTVptebVMPMNNUGIDVpaS+5ldpOnqvjCvXWRm9yECrRcj1yHmmP8TlF8CCJpbY8RPRbJli0IfoNHDTVZtpwLyrJg6ba0lIjDZpHVzua+E1x2bZBJ3dHoXKOcQQp40Aluvi9V1Mm0qw36lmWsmwC1WnWVmWWSCXAPWfG4PrWuqbkCRVU0nv0KNroLsvIPPwDdvmcvVChFzbz6IrkcYUKvXnfpgdQ0BbJNm2Y9iG3QjnfHBWS12NM7qfJZj5v3lb93YoYiXw9bFtme35pBbjnBMFNqaGmH1PNY1eR3Kn9nBdRUkNthAq9UNljNkkycYUKo6jDFiKmzqo2TJdkMA1mcis0guTk+ffwv3wN/+H3VuOFE0cA4KqQr5vESGzLGoqWJjhzdElgNY/dprnUxQCSx5EEjrLLiSk1NCw+4CV50Q0meRx1WBvVWQWVHqy8myBy622o1y4nRJWtktTxkY/dgnsf3osP/Nq1APBaiAmTGIltWUPRsgQ3ubRRxtSFfCVNUuVGe2/gJJLANr1UkuWoiuT5EJKXYpBbQSe535DD5Up6sCK3rX2d5ECa2uhid1HTYTlNZhIjsS1rKFoqyOY4Dvbu2oHTJ45icEV/Yklg73i85AjZ5DMnj+EHq5JLApuCSko2+cWTxzCyclki6WdT6qzjVGSTdVnjuAkmQdLSo6uWYXCkco3iBMxMqbN5VH7nNQP9sWSTEwbuTGIk3ZZljUUDZV+H5bFJK+uBWPq23uc7iWWT05AELjnMP5ss8ao6SgJPFf1ljZNKP7suczFANjkN6Wc/aelVq4f4wlQ618gkLR1HNnlJ/wo+9OrbxmNJ/wqGRzZZ3oNv6fcpgNu896ZtWSOPhvTgckXaCDPfTkS3E9EiZh6HmHrYSES3aWXqO4llk58d24ePb/oy3r9sMHEbzh1/Bgc9ksBj+8fw8Tu/jF9Ztjqx/Y5CDu94/UiNrPEzY/vw7/8qnTr47IEa+8+O7cPH70znGv3o+e8YpaX/9G++msr55whY8P1DyWWTCb7LRU0eurzvrvSUKTGS3VHLGomGjMGZ+bAkdzeE1NO4FGM8JIl9l05uicSyydNTk3jt7OlU2nDs6PNG2eTXx9OxP11y8cgTz9ZIAs9MTaZWx1NjB2vsT09N4vWUrtGLJtnkyYv44cunUrHvMrDj22OJZZMBlY9ee7QcGukuQHPRAWySRzeAzQC6PZ/dDKDH+z3PUcb27du5q6tLpZgzAO7s7OLt27dzGnjo4e3cabD/yCPp2Hdc5m3fqq2jqyudNrgu84MP1bcNftfo4dSukcv3P/gwd3aGXqNAF33pshV89Hs/Mx5Ll9W66LP5qFsPbpJNZuHqdGsSyWdZaLMdglgKpyOWbLIuCby0rw9DI+sStYPlVJtJErhXyiZzwsiuVxJYb0Nvbz/WpCSbPLJ2FL0G6eeRhLLJgAhCDq2R9j3XaGgkDdlkxsUZxvCaUSzt60ssm+ydJlNHq6FuY3DWZJOJaBMEmbegQtyDqBC4W5briCWb/I/3PYgXTh7H0A29WD0yCgd5TJdYRnCj/YKsTbUp2eTN9z2IM6eOY83KPgyNjCKXy/tKQNnAJAn8d/dsk7LGYnNAl/Jw3HgzAYrcSvr58Z078cX7HsCZk8exRsoyI5dPtMBDqbDk83nseGwntvyTsL9uQDwA9WsUh0Suy7hQZDCLa7Tr8Z340jceFrLJN/bGiqK3pj9ei8iyybEqIVqEynYrNzHzRlmuZJF7WAYjksomn/ihCPB86Oe7UHS4LOjQlkckkuvkBirZY8e+L+z/+i92gT0JHO0Rb2A/SeAD40Kdp/fqKxLJPOnkBioEO/K9nwEArv2lyxLN5QO1iURt+Wr7fudgC8cVPTfL8+tsF/PVL7x2EQBwzVULTF/zrYGI9vYuXzFwz7bHjO/fsn4dDu57uqlkk5OgIVF0FgE0FTALizqmJpvclicQGFOlSqJKR4FDSc6eBJMgSWBdAmqmZE9yG0lgPwkom/lq24ePnwRUGMnVAzBMYok89qdL9nu16+TO54AFbRTZC/PDLFhNlgpaNpNNoZAnzGsTf5dclQ/t77V4yR12MyqSK7GC6VJ4tlUUSWCVOmsSKwxqQxTPImp+fA2588H6aYrkKqvOJj++5DIuSHIXUiZ3bSZ65V+r+e4tT3AAKOQI8zWST/mQ3ERuW0ngDu2zQST3SgLbusTeVVym1FkgXt43YJ8fr4KOitztlvpp6kFlQ/KSI3puQNienyq5xXXxC7K1Fr3nCMEBIK+R3HGBqWI1yb1jxaipod6lmtOl2hu45HjIHTF1M2wVVxW5KXrgT+1y4pcfr8jtWHo3XpRJLr8zY1iSW3QYF4uigrY6kLtyLn656K2FOUNwoEJygrhJJ4sqDyAdSWA/V1QRo6iNV+PqffvtcqLIDWhETdAGneRKS24mAbl1+37r7osOY1KROw/MqxO54dN751rPQ2+txSY2yOcI89sZkzPixp0sAjligChV2WRoElA5SlcS2LvLiat5HnEXdegwqcMAld68I++vK25r37tSr+QwZuTToz0PdBTq3KO2GJH9MKd6cIUcEea3i9/Ylb0gmBMTQ8E73qyH3reuDqM8D0qB3ArepZplcheSkVuHvu6eQfLhRJjXlqsrucUY3Kyq2mq8n3M9eAWEXI7L42THBRic6t5U9U4xYK7UoSvEplqHrKcefGNmOcxgsflfLie00utUn44WHG4bMSd7cDUVREQoSOUTBoTbnoKiQDlgJ1+XRRe0IFtS6FNt5b3DkJ68UXmqjasXYthKQIXbZ0yXxMFcuUZKgKLeD0f/abLWwpwjuDdzq6MgAm+K5BeLIsEiLmoyt/JiHrrNYorLFt6ptva8vQSUDUxTbXrgMUwCKgzMjKkSl3+H+W2EjjYqt8FJ4RoFwSTZVJ4mazGOzymC+6mGEgmSq15kMibJjWmZ8gp7JaCiqJHq8E61KYmlsCkuW/hJLNlKQIWBmTFV5HIb5rcR2qRRPa6gApT1IXliyaZZgzlD8LCtdYlExpuKUE8WxdjQFszhksAF7QaO44qaptqq22Ce4rKF3nOrnVi99gsekkeRlmYW02CqDQs0civkc+JBpc6nGWSTZzPmBMFtJYGJCPMKlUj3VFFM34TBO14Nyh6r6qUsXVFv9lhQamhckrtu9Ty6XzQ+TuqsaINIYFGfXdBOKOTNFymXE9cQqA/Js0y2FkJUSWAiQodO8pJIwPBDnNTQKK6oSp+tIreFbHIUNVLHFd4HYD+PHmUDBJZruR1XnFNnO6EQcpHKHgS0TSXSIjkFZLK1GMNbmuBhu5n4QZFcjZmnfUieRBLYxhUtp4ZGzPsWbbDb5cS7qi3KPLoNyV0Wi0Yc6d0saCfkLdMEcyQClIRqLykNkM/RamhZgtvuZuIHIqqKTk+XgJlS5e4KG6/aIMgVJSRPDVWBMb9dTqrIHSM3HjDnxysoFRZXzmt3RiC3gt6TM+xW64UhS3SpA4joLYg14bt1tRf53iZvmSxXG7f12KwNdxwH3969A6++eBLL+5Zi7bpRdLTlY2ePERHaCwAgpnQmZxwcemoXjhx5Hiuv78PadaNoK+QTZY+pG3hG3rgXZxw8u3cnXh8/he8tFW2Y356PvdupIrlaJTdVdHDg24/j9MmjWLGsr+oaxW2Dnjo7U3JwfGwP9h84hIEbejG8RlyjBe1q/+14bdDX3U9OO/jO7h04cfwo1qzsuxS66LMHjRJ/AzDsVw5gq6G8rJcOoddm+n4ZpVKJBwerNbkHB2v0smNjcrrIA6sHa3TRiwk1yxUcl/m8QXs9rTa4LvPktNQt79LaMJheG6ZnPPY7u3hg9SDPFIup2Hdd5gtT1dcoji769StW8k/OF43H9StWMlpIdLGRqardBu3zRagovXjRC+Cb8m8lmxyoi+7V5H5i73cw/32/i/wV70188s7br4J/8AxKxemy/Se//RQW/Ma/RX7hryS2DwCXF7+PCyfGyvLP5TZ86A+Qv/J9ie07b72E3KvPYnpqsmz/yb3fwYJfS8++8/LTcEvyGl04j6ef2Ydfv/VvcOUHrk9sHwDOv7gPL+8fw+TF+LroIm/A3IW3Ws/eyDH4QgDniGizVlZFeA9CN27z6qKfP3+++gNuETz5kyTnXAZP/muZ3BX7M+Dzb6RiHwDOvfZKjbY73CL4wo9Tsc8X3iiTu172FbkVnJkpXPjRy6nYB4CJ772IyYsXq8pi6aLPkXnwerrkSvd8g6F8PTSXG2YXfZP6DGLqoqelKd4I+42oY7bbj1BHoIt+w40DPHHRMR433DjQUi56YyoRY2g1nr5NErxHEnc9hC56j+c7kcfgQ0ND5R/fZ2wWG/W234g6Zrv9CHUEEnzFjQP800nHeKzICB6L4N2obD54m+e9DQDOorKLyS7tPbVx2wYf2zU//vbt2/mGG27g7du3p3pjNcJ+I+qY7fYt6wgl+M+mXOOREby5DiOWLFni91YqqLf9RtQx2+2H1BFM8JUDfH7aNR4rVrYWwVtS8KEm2DbL7DeijtluP0kdx48ewejIat/3WgkN2dmk0SCiDWzeCWVW2G9EHbPdftw6iOizAK4N+dgRZv7z+GfWPGhJgmfIkEGgZXPRM2TIkBE8Q4aWRkbwDBlaGLOa4ES0noiG5TbDkd8PsDtMRLs8ZcqWMQ0yal3ys8Ny73RV1iPtrE9aBxG9RUSHdPvaezVlUezL8zwr7ZfrMF03z/dui3iNaq55mI2odbQ6Zi3BFQmYeTeACSIajvJ+EOR3dFvDAMZl+TgR9SSpS35/RH6+Ry66AYCNzLwNwCKtLG57bmLmJVy7NHcYlb3a49pfyMyLmXkJgFsBbNa+a4Qk3IT6jPcaGj5fc83DbEStYy5g1hIcYrWZWqiiVptFeT8KngOwVd4wi5j5cJK6mPkwM99ORN0QN/G47KUOyRV3d3HtIpyo7ek2PCTCVu9Z2fcQOWjBkI53ADinvQ57QJmueZiNqHW0PGYzwcNWm4WuRrMFM09A9FJbASyOcS5+WAohaAFpdzHkijtJ/iR1pL56zws5D70t7HMSmwH0ynaZrmEVfK55mI1IdcwFzGaCT0DcxHHft4Z0X3cz82LtdeK6ZE/Yrdk7K2/sQxA5+rHrYOYt0taEGssGudBR7UuMRDifcTlcWAix9iCw1zdd8zAbUeuYC5jNBD+ISq+zCIA3uBP2fhTobvkdqCVCpLqIaJMWOFLEOqh9pBuVnj1yHUS0QXtovCn/PyeDT+shxvheFzxqG7w9fiDkGHqD9CB6LXr+mmseZiNGHS2PWUtwLRg1LF+rwMquoPdtIEmwVCPJFkmaYQA3q/TIBHVthggcDQPolr3tNojeXNlIUsf90AJlzLxNjvt3QzxMyuRM0IaFqB7vmq6bbv8wxENmPQRhw1Bzzf1sJKij5ZGlqmbI0MKYtT14hgwZwpERPEOGFkZG8AwZWhgZwTNkaGFkBM+QoYWRETwG5HzrLnmkmg5JRN1EdCjB94eJ6GzM75bz4omoaq5ca/NWmTizXmbcqYUmxgUyGS4tMoLHgJxvPQyhAGs9v25pewLAkHpNFiL+nu/vRvwMrqUyL16p4E6oVVlamw/KefVtzLwRImMM8rM1i1gyXFpkBG9CSJIr3NSIOuWDRD2shgHcLzPCvBl16vOqd38OKD9YNtb7PDNEQ0uqql5qSLKMQ6R8PgeR9bUJgFq6OaKWcUoXdxdEXvdBAAsA/CUzL1ZLO6X7e1ja28rMV8r3tjLzldLObfIzgJZKq5X3ANjieXjoGFHZc8y8TWaRAbXeQK9s303yO/rKuqwHbzJkBE8Z8uY/p6fOMvOIJMtzzDxBRIrc5bRQItoI4A75/h9p5eNaTvU4EY3r70k761G9Dlqdy22Qa6pl2c0ArFRIA9RKDzLzFiIyrdY6R0TdAQ+RDA1G5qKnCEnYEVT3egvVwgzDjf8cRA/dDfFQiEoMlQvurVOV98r6e2TZ/RHtB2EzUHlISaS2gi9DOsgInhLkjX4Ows3WXdWwHu0OiJVTgeNXjUj6Ao+l8v9DnjoVycqLMKQrnRr5tHXler224g8ZGoSM4DEge8QeiPHoeukKb4Vwh++CXJWlxqpKlUSWqb/VtNJSfRyrf1YW7ZKfVcRW01TDEC67Ev/vlvaH5d/rDeVVq788CHrP1Ob1Mn7QkCBghnjIVpNdQkjX/G6tSAkWXIpzWS/r98pRRbFxm3zAZWgSZD34pcUmZr5JHUB0IYW0IAN5S0M/6AP5gKjrVkUZoiOLol9abFYRcPn67CWOQO8mop6ovbh8KE1k0fPmQ+aiZ8jQwshc9AwZWhgZIAOXggAAAB5JREFUwTNkaGFkBM+QoYWRETxDhhZGRvAMGVoY/x/q1/Ro60aIMQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 252x216 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3.5,3))\n",
    "ax=plt.subplot(111)\n",
    "\n",
    "color_param = np.array(list(avg_rates_1000.values()))\n",
    "#color_param = (color_param - color_param.min())/(color_param.max() - color_param.min())\n",
    "\n",
    "color_param=color_param/color_param.max()\n",
    "    \n",
    "for start, end, col in zip(start_points,end_points,color_param):\n",
    "    plt.plot(start,end,'-b',linewidth=2,color=plt.cm.Blues(col))\n",
    "\n",
    "for i in range(6):\n",
    "    for j in range(-3,4):\n",
    "        plt.plot([i],[j],'ok',markersize=5)\n",
    "        \n",
    "sm=plt.cm.ScalarMappable(cmap=plt.cm.get_cmap('Blues'),norm=plt.Normalize(vmin=min(list(avg_rates_1000.values())),vmax=max(list(avg_rates_1000.values()))))\n",
    "sm._A=[]\n",
    "cb=plt.colorbar(sm)\n",
    "cb.set_label('Rate (ebits/sec)',labelpad=10)\n",
    "#cb.set_ticks([100,200,300,400,500,600,700])\n",
    "\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.spines['left'].set_visible(False)\n",
    "\n",
    "ax.set_xlabel(r'Longitude ($^\\circ$E)')\n",
    "ax.set_ylabel(r'Latitude ($^\\circ$N)')\n",
    "\n",
    "ax.set_xticks([0,1,2,3,4,5])\n",
    "ax.set_xticklabels(angles_long)\n",
    "\n",
    "ax.set_yticks([-3,-2,-1,0,1,2,3])\n",
    "ax.set_yticklabels(angles_lat)\n",
    "\n",
    "ax.set_title('$h=1000$ km')\n",
    "    \n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('grid_rates_1000_28July2020.pdf',bbox_inches='tight')\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3.5,3))\n",
    "ax=plt.subplot(111)\n",
    "\n",
    "color_param = np.array(list(avg_losses_1000.values()))\n",
    "\n",
    "\n",
    "#color_param=color_param/color_param.max()\n",
    "\n",
    "sm=plt.cm.ScalarMappable(cmap=plt.cm.get_cmap('Blues_r'),norm=plt.Normalize(vmin=min(list(avg_losses_1000.values())),vmax=max(list(avg_losses_1000.values()))))\n",
    "sm._A=[]\n",
    "cb=plt.colorbar(sm)\n",
    "cb.set_label('Average loss (dB)',labelpad=10)\n",
    "\n",
    "for start, end, col in zip(start_points,end_points,color_param):\n",
    "    plt.plot(start,end,linestyle='-',linewidth=2,color=sm.to_rgba(col))\n",
    "\n",
    "for i in range(6):\n",
    "    for j in range(-3,4):\n",
    "        plt.plot([i],[j],'ok',markersize=5)\n",
    "        \n",
    "\n",
    "#cb.set_ticks([100,200,300,400,500,600,700])\n",
    "\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.spines['left'].set_visible(False)\n",
    "\n",
    "ax.set_xlabel(r'Longitude ($^\\circ$E)')\n",
    "ax.set_ylabel(r'Latitude ($^\\circ$N)')\n",
    "\n",
    "ax.set_xticks([0,1,2,3,4,5])\n",
    "ax.set_xticklabels(angles_long)\n",
    "\n",
    "ax.set_yticks([-3,-2,-1,0,1,2,3])\n",
    "ax.set_yticklabels(angles_lat)\n",
    "\n",
    "ax.set_title('$h=1000$ km')\n",
    "    \n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('grid_losses_1000_28July2020.pdf',bbox_inches='tight')\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPcAAADQCAYAAADbJffdAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAgAElEQVR4nOyddXhU19bGf2d8JhNPkECQ4A5JcHdoS+0i1duWuiulLXUD6s5tqXylBYqVUmhxK+5aXEIg7jJJRs7s748zCSGZJDPJIKV5ec7DzD6yzsnMmr323u96lySEoBa1qMXVB9XlvoFa1KIWFwe1zl2LWlylqHXuWtTiKkWtc9eiFlcpap27FrW4SlHr3LWoxVWKWuf2MSRJCpIkaaUkSUMu971UF5IkDZEkKety30ctagbN5b6Bqw1CiGxJkhBCrPLldSVJ+hr42vU2Vgjxjat9NJANBAGnhBC7q9Ne5hlWSZJ0ypf3X4tLj1rn/ucgBJgHrBJCPAhKlAAMLfV+JTDU2/YK7GVe1KepxUVHrXP7GJIkRQHZrrA8CtjprnesBr4GdqI4eTHGAidLvc+WJCkaiPWmvbL7c503D3jQ1TQPGOx6/SAwFeU5hwJfCyFqe/wrBLXO7XsMAXa4QtshrvcXOI+rBx1byTVWuXGSKOAUECRJ0lQhxESU0Dq71DGZKM7vbXtliAJihBDZrnvfCSCE2C1JUjYwWgjxniRJoDj7xCquV4tLhFrn9j2GAve7Xhc75AVwOco33ly0eIwNIEnSdFeE4A5BPmpHkqQHgKBixy6F4mfKKPW6Noy/wlA7W+57lHaGMUCNJ9YkSRotSdLzpZqKHal4YqwYISjO5m17RZgLjHNFGiUo4+xlHb8WVwhqe24fwuUE5b7sZce1ruMeqORS88uE5ae40AlDhBCnJEmaizLmLUaQK1w+5U17RTfhmvmf6DrnwYqOq8WVCak25dN3KJ5EK7VMNRVY6YtlMdcSFiihfonzl1raAihZgvO23c1zzEMZXqwCslDG0qtc7V8D813/n3Ltm4oyYTemdlLtykCtc9eiFlcpasfctajFVYpa565FLa5S1Dp3LWpxlaJ2trwW/2pIkvQJ0LmKw/YKIZ66FPfjS/zTe27hbvvmm2/ctvtyq7VxZdmowk5l6BwYGNi/b7/+brfAwMD+VO38VyaEEP/kzS3q1KlT0S6fodbGlWWjCjsVfoeAdX379RcWm9Pt1rdffwGsq+waV+p2VYbl9evXr7XxL7NRYztV9e//QFyVzq3RXPzHqrVxZdmoiR0hwFmBc/+TaSCXbMwtSVKWJEm7XKytsvvKtbnaR7tUQZ53t78sZFlmyZIl2O12lixZgizLNb3tWhtXuA1f2akkbP/n4lLF/8CQitqBeW7aR6OkE4LCw3Z3fgkcDocYPHiwMBhNAkkSZrNZDB48WDgcjgqGYd6j2IbeYBJwcW0YjBffhtHkd9FtmPwUG35+vrdRbGfgwIFCpzcKqeLPvdIxd5++/UVOoex269O3dsztCYIkSYoSpXjHrrTFinjIXYE5rtengGgqybBaunQpW7ZspaiwAID8/HxWr92AseOdqENb+uQB5Ixj2I9uANlWysZfGNuMRh3UzDc2sk9iP7kBnKVsrNuAMfoe1GGtfWMj/Qj2v8s+x0X4Wx05/xwWi+s5YsajDmvjExsAcvph7Ac3XfAs27ZtY+nSpVx33XUeXUMgcFbQS4t/8GD8Ui6FhQCZLi2wYlzg7GVQNs84tOwBd9xxB61btyY2Npa7776bggLLhQc4bQhLck3u+QKoHNkg28vYsCMK0nxmA3sOOMvYkG2IvCSfmRCWZDfP4du/lShIKXHsEvj4OQCEJbXEsYthsVh48skniY2NJTY2tjgvvfLrCPfbPxqXOlRAyR4aTakwG/dh+dTiY1BC96lurleCxYsXC7PZfOH6pkYvHnz9q/KxXDXww7qTImTkS0LSGMrZ+M9THwpZdtbYxqLt8SJoyASBRl/OxtCHpgqrveYh7Ya/k0TQwGcE6vI2ut35tsgpsNXYxoG4DFF36HPlbah1osW1z4qkjPwa2ziTkis6PjBDaGPuF1KZv5fZbBaLFy8ufXilYXnvPv1ERr7D7da7T79/bFh+SXpuSZIeKJWymOH6P9M1WTYaiHJpdZXGDs733lHAyspsjBw5ku7du4NKB4DeYEIb3oIFccG8OW9f8QfpNYQQfPzHESb9sg99ZBdatu8CasWGwWhCG9acFYmhPDRtE3aHs1o2AGasO8G9X25CqteJxi07gkoLgNHkh75OC3bmN+C2j//CYnVU28YfO+K54e0VWEPaUi+qbcnfymTyw1SvJcfkxtw4eTXpuUXVtrH1SArDXvmTHHMrQiJbX2DDr24z4uUGDJ4wj7jknGrbOBKfyaAJ8zh2LotO3frRu1fPks/EbDbTvXt3Ro4c6fH1BOAUwu32T+68L1VYPpfzooEIIeYLIXYLJZe4WNsLKFHkRAgxH8Xpi8+pNCdarVazfPlytG3HoGkyiPnz5vDzvEVotWq+WHaUZ37ciUP2zvmcTsGrc/fzwZLDqCT44M5Y/t65AW3HO9E0H8G8uXP4c+kyzEYdczae5vaP1lHgpfMJIfhkySGe/mEHTiF4aXQnTuzbjLbVzWga9WfunF/YsmENdYKMrD2YzE1T15CZb/XKBsDP645z6wdrKLLL3D+sDWcObkPb+j9oGg9kzpxf2L99A1H1Ath7OpNr3lrJuXRL1Rctg+W7z3LtG8vItti4vnsT4g9tQ9tmNJrGg5gz5xdOHNhGTIt6nErKYeBz8zh4Ot1rGzuPpTBk4nwS0vPp1S6Cle+NYd2aVWg73o6m+XBmz57N8uXLUavVXl23Niy/8rZyMAx4UxgGvFnyftX+RNHoofkifPwccdcXG0WhzbPQ1uaQxaPfbRcRD/0qmjz2m/hj97nzNoZ/KAzDPyx5v/N4mmhy3xwRcMsMMfy1ZSIr3+qRDafTKV6ZtVuE/HeWCL1rlvhu1bHzNnq/LAy9Xy55fyIpV3R6ZpEI+e8s0fOFJSIhw+KRDSGE+PT3A8I0+nthGv29eGP2LuF0KkMIQ9/XhKHvayXHJWcViL4v/SGC75gp2j2xUBw5l+2xjTl/nRD+Y74Xxpu/Ew9+8ZewO2TFRr83hKHfGyXH5ViKxPCJ84Vh5Cei3phpYvPfCR7bWL37jAi9+SthuOZTcdNri4Sl8PwQwjDsfWEY9n5Fp1Yalvfq00+k5Nrcbr1qw/IrF4M71Gfes/0JNGn5c3cCt32ygbxCe6XnFNocjJ+2lYU7zuGn1/DTo724pkuDCo+PaR7GsteH0yDExJajqVz31gpSsgsrteGQnTz+7Ta+XHYErVrF9Id7MX5wiwqPb1bPnz8nDaFVRABHE3O55p1VnEzOq9SGEILXZ+3ixRk7AJh6dzdevSUal1JpOdQNMrL4pSH0aBlOYmYB1769il0nq+5d/7f0EPd8uh6HLHj6hg5Me6QPGrX7r1aASc9vb97AqJ7NyM63cu2khSzfEVeljYWbTnDT679jKbJz68BWzHn5WkwGbZXneQIlLHe//ZM776veuQG6NQ9j0cSB1A00sPFIKje/v470PPfjymyLjVs/28Sav1MIMeuY93Qf+rQOr9JGqwaBLH9jBC0iAjhwJovhry/ndIp75yu0Objr843M3ngak07NrKf7cVP3xlXaiAgx8cekIcQ2C+VsuoVr3l7J/jPuRUdl2ckT32zm/YX7Uaskpj/Wl8eubVeljUA/HfOfH8jwzhFk5lu5cfIa1h10P4suhOCduXt45tutCAFv3xnLO//tWuGPRzEMOg2zXrqGu4a1pdDqYPSbi5mz7miFx3+/7CB3TFmKzeHkkes78e0zw9BqvAu7K4WohMTyD/buf4VzA7RtGMTiFwfRpI6ZfWeyGDV5LecyLhxXpuQUMfrjDew4mUlEsJGFz/ajU+Ngj21Ehvmx7LXhdG4awumUPIa/vpyDZy4suZVbYGPch+tZtieBID8dv04cxKAOnnOig8161zn1SM+zMurd1Ww8nHLBMVa7zF2frOf7VccwaNXMeX4wt/Vv7rENk17DjCf7Ma53EyxWB+M+WMei7fEXHON0Cp79bivvzNmDSiXx1cN9eObGjh7b0KhVTHtyCM+MjsEhO7nn/WVMW7zvgmOEELw/dyePfr4Gp1Pw2p09+OCBfqhUlf94VAdX45j7X+PcAE3CzSx+YSDtIoM4mZLHtZPXcDRRmbWNS8vnxvfXczghl+b1zPz2XD+a1/P32kZYgIElrwyjb9u6pGQXcs1bK9h6NBWAtNwibpiyhk1HUqkXZOSPl4bQtXmY1zb89BpmPtWPm7o3Ir/IwdgP1/Hn7nMA5Bfa+c/kVSzcGkeAUcvvrwxjZEyk1za0GhVfPtCTh4a3wi47Gf/FRv5vzQkA7A4n4z9dz/+WHkanUTHzuYHcPcR78oskSbwzvg/vjO+DEPDMtHW8/fNWhBA4nYIXvtvIqz9uRpLg00cG8MIt3aqMCqqDqzUsvyoTRypD3UAjvz0/gDs+28i24+lcP2Ut79zWhbcX/k1arpXOjYP56bGehJj11bbhb9Qyf+Jg7v1iA0t2nOXGd1fxwT3d+OzPI5xMySOqrpkFEwbSKNxcbRs6jZqvH+pJkJ+OH9ac4O7PN/L2rV2YufYYO0+kUyfQyG+ThtKpaTnuj8dQqSTeuT2aUH8978zfzzM/bCc1p5BNBxNZuTcBs0HD3BeGMKBDRLVtADwzOobQAAOPfLaad2ZtIz23kPxCOzPXHEGrUfHds8MY0883zDn3KJlcc7vPHVxLuA8KIYZ60JZNKVXcS4V/Vc9djECTjjlP92NYp/pkWWw8Mn0bKdmF9GkVzpynetfIsYth0Kn58cl+3DmwOYU2mUe/3sLxxBw6Ng7mj0lDauTYxVCrVLz/31gm3NAe2Sl4ceZu9sRl0aSOmdVvX1Mjxy6GJEk8e0N7Pry7K5IEU349wNq/Uwj1N7D0jWtq7NjFuGtYO2a9dA06jYqvl+xn5urDGHVqFrw66iI7tgJvVR6EslRbaVsxt0Ocl5W+pGWd/5XODcq48o5+zdBolD+BU5YZ1yMSs49mYEEZV/53YHOMeo3LhpObukZSJ9DoMxuSJHFz90b4aZVwVavTcm33pjSt6/2QojKMiG5AHbMWIQQarYb+nRrSqWlVZca8w4BOkbRqdP6aHZqG0audb348KoMQlZBYahaXd+V87kRxfsQlw7/Wuedvi+eB6dtBUtE2Mggh4OFvt/HjupNVn+wh1hxI4j/vrcUuoE2kwtN5ZdZuJs+vPmOuLPacTGfoK3+QkVNIoxADapXEd6uP88wPO5Cd1WfMlcap5FwGv7SEMyl51PXXYdCp+XP3Oe76bAOFtuoz5kojJauA4S8s4MDpDMKCjASZ9Ww/ksy1kxaSWcHKhi9RdiJt1o/fMWpwbw7s2wNQXRWIKvMjLib+lc797ZoTPPl/u5CdgsdHtGLNq0N48ab2CAETftrFJ38cqrHzLdx2hts+/osCm8wtfZqycfK1fPFAT1SSxJQF+5nwfztwVqQQ4CHWH0xixOtLSc+zMqxLAzZOvo6fn+yLQatmxvqT3PvlZqz2muVQ74/LYNCkP4hLzSemeRgbp45i0YuDCTbrWLo7gTHvrSO3wFb1hSrBmZRcBj8/j32n0mkeEcTGj29h/UfjiAz3Z9vhJIY9P5/EjPwa2agM7uin4+4cz28rN9K+UxeA6ma7ZFN1FdWLhn+VcwsheH/xIV6bdwCAV/7TnhdvbIdKpeLp69ry3p3RSBK8++tBXp2zr9rO9/3q49w/bTN22cmjI1rz+b3d0ahV3DmwOT893Q+9VsX0FUe5/8uN2BzVc77ft53hxndWKLPlfaKY+/wQ/AxahnVuwILnBxJg0rJ451lu+Wh9laSdirDpUDLDX1lKanYhgzpG8OfrIwkLMNC1eRh/vDyU+sFGNh9NZdS7q0nNqZy0UxEOnclg4IR5nEzMoXOzcFa9N5rGdQNo2TCY1R+MoXVkCH+fyWDwhHmcTLyINQerI61YNbzKj/A1/jXOLTsFL87exyd/HkWtkvj4v9E8NORCRtjdA5rzzYM90apVfL3yGE/8sN2rZBAhBB8sOsiEGTsRAl4Z04k3bul8wbrsdV0bMX/iYGVGfXMct36wDkuRd87345pj3P7hWmwOJw+NaMN3j/dDqzn/UfZoGc6SFwdTJ9DAX4dSuGnqGjLyvOOjL911llFvLSenwMZNPZuw4KWh+BvPz0e0bhDIsleH0ayePwfOZHHNWyuJT/Oud916OIkhz88nKcNC3w4NWDb5ZuoGm0r2R4b7s+r90cS2rEtcci6DJ8xj30kfptcWo4JlMGclDu6aHIstlRBVrk1cmB8RJHxQM84b/Cuc2+Zw8uj3O/hpw2n0GhXfPtCdsT3dM8Ju6BrJzCf7YNJrmLv5DOO/2uzRuNLpFEyatZvJvx5AJUl8fE9Xnrqurdt12X7t6rH45aGE+utZtS+RG99d7XEyyEeLDvDItE04hWDS2M58ML67W1JHu0bB/DlpCI3D/dhzOpNr31lFQoZnySCz1p1g7JRVFNlkxg9txYynB6DXlmeERYb58efLQ+nYOJhTKfmMfGslh8561ruu3HWGayctJCvfynU9ovj9zRsI9Cu/ShEaYGTp5JsZ3KURKVkFDJs4n40HEjyy4Q0q4Z5XdPwqIURw6RnyCtrec7W/5/ObrgJXvXNbihzc/dUWFu9KwN+gYebjvRnWqfL5kQHt6rHguf4E++lYvi+RcR/9Vem40u5w8sj0rXy94hg6jYrvHu3NfwdUzgjrEhXK8teHExnmx/bjaVz75gqSMgsqPF4IwaSfdvDKzzuRJPjo3h68NKZLpaSOpnX9+fPlobRtGMjxpFxGvr2KY4m5ld7Xl0v+5r7P/0J2Cibc3JHPH+yFugKeOEB4oIHfJw2hd+s6JGUVct07q9h+vPLedd5fx/jPm4spsDq4c0gbZr90DQZdxZQLs1HHgtdHcXOfFuQW2Bj1ykL+2Oa7QqIVReS+icwvH65q587MtzLu042sP5xKmL+e+c/0pWdLzxhhMVGh/P7CQOoHG9l6PJ0b31tHak75WdsCq4P/fraBeZvj8NNrmP1Mf67v6hkjrEVEIMtfH06rBoEcOpvNsNeXcTK5vPM5ZCePTNvEJ78fRKOW+P6J/jw4wjOponquZJDuLcJIyCzg2ndWsud0RrnjhBC8MXsXE37YBsCUu7rxxu2xHjHCAoxa5k0YyDXRDcm22Lh5yhpW7090e+w3f+znrveWYXc4efKmLvzvySEVJpmUhl6rYcbEEdw3sj1FNplxby1h5urDVZ7nGdwvgynSS/9c975qnTspu5D/fLSBPXFZNAwxsfC5frSPLLsyUTlaRQSy5IVBNKvrz8Gz2YyasoYzpcaVORYbYz5Yx4p9iYSYdSycOIgB7ep5ZaNBqMJHj2kWSnyahRGvL2d/3PlkkCKbgzs/WsuMtccx6tTMnTiEsX2ivLIR5Kdj/oSBDOlYn8x8GzdMWcNfh84ng8iykye/2cLU+ftQqyS+eawvT1zf3isbBp2a/3uiD7f2jaLAJnPbR3+xYEtcyX4hBJNnb+fJr9YhBLx1dy8m39vHK564Wq3is8cGMXFcV2Sn4L4PV/D5b3u8us+KcDVyyy9Zfe5S7JyhQoiJrrZolFlEt4yfUtS96ArGLBfcvCzLGDvfBYWpNInuQ35wW1o3CGLmE72pH1R94khabhG3frKB/WeyqOOv5cSmpcg552jZpRtJuhY0CDMzf8IAWkUEVttGfpGdOz5az9oDSfjr1aTtWYYzO56OvQdw2BZJsNnAgheH0KNV3WrbsDucPPbtVuZvOYNWBdn7ViJnnqbP4KFszaqDQaflp2cHcl3XRtW2IYTgtV/28sWfh0E4KTiyHjn9JNddO5Slp42o1Wo+f3Qg40d49+NRFp8t3M3E6RsAmDAmmimf/4DITWDhJ48zcuTIsmINFf6CSJK0LrZHn/7/N3+Z2/13jx7Bzq0b1wshBtTohi8HLkXSOAozZ6rr9UoUni3A167/ny9uK3VOtaSNUesESELSGERos2iRllMgfIHcApu4YfJKoa3fXkhagwBJoNEL/8adRFxKjk9sFNkc4o4P1wh13bYuXTBJoNYLQ0Q7sfdkqk9syLJTTPhxm9DUayfQGEpsaOu1FWv3nfWJDSGE+Pi3/S4bxc+hE+qwlmLe+iM+s/HzqkPCdM3HQgptUaLXVh1p49gefcSBs3lut9geff6xYg2XJHFECLEb2C1JUhBwSghxyqVIucsld+yuV/Za2njT5i0lSpjCUUTG6QNEdL0DdbDn6Y6VQc4+iSPtOMLhmtl2WMk7e4gWfe/xnY2sE8jpJ0F22ZCtFCUfp+t1j6MOqVjMwSsbmcdxpJ24wIY99QTDxj3jYxvHzyuTyjbkzNPcdu9E7gzyblhRqR1LAiL7TI2kjaHiiiP/ZFzqMXcsSpgN0My1ZUqS9LXL8UvDa2njYs3yEjjtiIJU39w5IIoyEY4ys+Y+tqF15pST6sVp96nssFHORCorO+y0Iywp7k+oBrT2dKSyEs2+loFWqTDo7eVkmr2VNlamzSr69w/GpQ4VgK9RQu6pwAPifNj9fJnjfCJt/MpH37sJ6LzH8t3nRNCgZ8vJDmsNJvHet7N9YuN4ar4YPuFzodEbL7ChM5jElOkzS7TPaoIiuyy+njHfVQnkQhuvfvWTTySaHbJTzJjzazkbqPWixx2vC0uRvcY2cgvt4o5p20T9m14XKu2FctPeShvH9Ogj9pzJdbvF/IPD8kslbTy11K9nMd92R6lDgjjfoxejRtLGWr0RTVhzvtqj56caJoPM23SaWz9aixzegQbN25+XNjb5Ub9VR5LDOrLyWHrxl6VaOJCYx7urThLcridN2p6XTzaa/GjUthOiSSwrjqVXWBnDExTaZM6kF9JrwFA6R3ctsWHy86NR287om3dj4cFkr1ViS8MhC1LzbPQbNJzo2G5IGn3Jc+jCo9iTW5frXv+D7GoouBYjI9/Knf/bztaTmTTp1JtupT736kgbU0lW2D+5675UYfnXwKlSNLxvhDI7HlRKuvgb8IG0sUtKd8G8Obzz5UyEJPHUD9v5tJrJIF8vP8J9X24sEf+LO7AVbftb0EQNZd6cX5i9cAlqtZoVxzJY9HdqtZxv25ls3l97CqvDSb/mYRzcth5tu3Fomg5h7pxfWPLnMnRaDfsSc1n8dwqOagwQLVaZ+IwiZCcEmHSsW70Sbftb0UQNZc4vv7B65QpMei3H0wuYsy8JazU02G0OJ6l5NmSnopO2euUKNO3GoYkaytw5v7Bn6wYahvmz5XAKw15eXClppyIkZBVy61fb+Dshl0ahJuY83ouN61aXyDRXV9r4qmOwcImUWIRSMqiYUrSqVPt7btqGutnvEdRqNerQVhDailGjRjEKCA00MfGnnbw5dx+ZeVZeH9fZI2KGEIIpC/Yz5df9ALx5azRPjlIEBtVhbSCsTcmEjdmgY9aeJDbFZVNglxnXqT5qD9dvVx9L54dt5xDAiNbh3B4bgUqSlLpgYa1LbJj0WhbsT+ZomgXr/iRubF8Pncaz3+a8QgcJWVYEEGBQExGsR5Ik1OFtIPz8c9weHcGcvUmczS5i1p4Exnaqj18lzLHSsDqcpOfbEQL0GolQs9b1HBf+rdZMuYFRr//BgbhMBr+4iD/euJam9QI8snE8JZ97pu8gJcdK6/r+/HB/LGH+SmSgDm0JoS29mkQrRrHMUkX7/qm4akksxbh3cAu+eagXGrXEF0uP8MR326oMO51OwYT/28GUX/ejkiS+eKBniWO7Q8f6/tzXrQF6tcSehDz+b2cCtipsCCFYdCCF712OPbZzfe5wObY7RAYZubVLBCatmrisQubsTaTQg3TO7AI751yOHWzSlDi2O4Sb9dwR04Bgo5aUPBs/70okx4OMskK7THqe4thGrYowl2O7Q6NwM6vevZ7o5uGcTslj0IuLOBBXnjFXFnvjs7ntq22k5FiJbRrMzIe7lTh2zVHZmPzyu7ckSQGSJDXx9ryr3rkBbu7RmFlP9VNkhDec5u4vNlJkc+8YNofM/V9tZPrKo+i1Kn56qh93VsETB2ge5seDPSMxadUcSbUwfes5Ciqw4RSCmbsSmbs3CQkY370hN3SoW2VEUddfz+3RDQg0aEjKszJrdwJ5RRUntWTk20nKVmbFw8xa6gbqqrQRZNRyR0wEdcw6sgrt/Lw7gbT8inn1BVaZjHwHAjDpVIT4aaq0ER5oZNlb1zKgQwTJWYUMfWkxmw5VvBqw8Vg6d329g+wCO4PahvPD/bEEGH2nmANXXlQuSVJTSZKmSJI0B2Vy+SFJkuZKkjRHkqTnJEmqMtz5Vzg3wOCOEfw6cRBBforIwNgPy4sMWIrs3PrhOuZvjlNSMp8f7BVbKzLIyKO9Iwk0aIjLKmTalnhyyzifwyn4ZnM8Sw+noVZJPNa3MYM95LsDBJu03BbdgDA/HRkFdmbuTiCjzHMIIUjNtZGaq7TXDdARHlC1YxfDT6fhtugIIoMM5FllZu5OINENrz6/SCazQHk+f72aYFPVjl0Mf6OO314dyQ09mpBTYGPU63+wdGd8ueOW7kvmge93UWCTuTE6gi/+2wWDmwy1mkBcPJmlakGSpP8ATYUQLwghxgkhHna9Hut6/wEwVJKkQZVd51/j3ABdm4ex5KXB1A0ysulIKjdMWUOaq+idIsC/mlX7Egn117N40lD6eckTB6hj1vNY70bUMetIzrPx5eZ40i2Kk9kcTj5df5oNp7LQa1RMGBhFjyae66IXw1+v4dYuEUQE6Mm1Opi9O4FkV762EILkHBsZ+Uo4HRGkJ8TsfS9n0KgZ26k+zcNMFDmczN6byOmMghIbOYUOsgsVxw40qgn0wrGLodeqmTlhCPcMbU2hTWbMu8uZvf54yf7ZW+J5cuZe7LLg7r6NmTquA1oPkkyqA3EFccuFEAuEEGuqOgbYVdkx/yrnBmjTMIilLw8hqq6Z/WeySkrmXPvWCrYfTyMyzI/lrw2nS1T15fpKET4AACAASURBVK6CjFoe6RVJw0ADmQV2vtwcz6mMAqasPsnuc7mYdWpeGtKMDhHVFzE0atWM7RxB0xAjBXYnv+xJIC6zgIQsK9kFDiSgYYieQFP150y1ahU3t69H+3pm7LJg3v4kDqXkkV3oIK9IGXIEmzT4G6pvQ61W8eUjfXnuP52RnYLxH6/ly8UHmLb6JK/+eggh4JkRLXhpVOuLUowA3Mss/ROqfAohKi2V+q9zboDG4Wb+mDSEDo2U4gQjXCIDrRoEsvy14bSoQQJIMfx0Gh7sGUnzUBP5VplpW+I5nVFIsEnLK8Nb0Dzcr8Y2dGoVN3eoT+s6ZmyyYP7+JI6lWVBJ0CjUUCOnK4ZKJXFtmzp0jQzEKeD3v1PZk6CkpYb6afDT1zxEliSJt+7sxuS7ewDw3HdbeG3mDkDw5s1teXhws4tSjKA0KlRiuQyQJCnQNb6e5ppMu1+SJKckSRmSJA309Dr/SucGqBNo5J3bo9GolA9Rr9cy+c6uNAitudMVw6BRMaptOMIpAIlQfx13xDagYZDBZzbUKomRrcJpFmLCKWBnYjYW2YHJB05XDEmSGNAshNgGyo/e9rPZnMq0YND69uvz6Kj2DOqq8M7zMnNpF6RmbLeGPrXhDkKALITb7TKF5lNRSFu7gRdRSFzBwFDgIU8v8q917k2HU7jl/bUUWR2EmHXITsHdn29g7YHqCl2Wx9msQt5ZeYKknCJUKE6y8GAKu85Vv/B8WdgdTuIzi2gT5k/rMKXQwarj6WyLz6riTM/hdAoy8h20ruNPj0YKaXDzmSxWn8ioESuvNIrsMo/N2MOxbAcRkXXQalQs3xHH3R+vwVZDBdeqURmz/LJ490ohxHQhxHRgpxDiRSFEjlASsOZ6epF/pXMv3XWWm6esJrfQzo3dG7P3w+u5pU9TCmwyt378F79tKz9r6y2OpVp4c8UJsgsdtKnrx6tDmzGwWQhOAb/sTWbj6Zo7n9XuJC69CJtDYNCqGNk2nMEtlJn39SczWXey5s4nOwWpeXZsskCtgt5Ng7mxfV1UEuw8m8OSQ6nINYxf8wrt3DN9J2sOpRFk0rJgwgCWvHaNsmKx8RSj313utYikN7gCx9ylzZblTnt8S14NylxrayFCiDhvzruSMPuvkzz6zRZkp+CewS348J5uqFUqPr+3O8F+OqYtP8p90zaRmW+ttF52ZdiXkMsn609jkwWxkYE82rcxOrWKa9qE46dTs+RwGov+TsVikxnWMrRa48lCm8zZTIVOatSpiHQVJIhpGIhBo2LpkVS2x2dTaJcZ3jK8WpNRdllhnclO0Kgkwvy1aFQSreuY0WtU/Hogmb9T8ilyOLmxfd1qzWSn5VoZ/+1OjiTlUTdQzw/3d6VFXTMQxPK3R3HDm3+ycs85rnntDxa+PIIQf98NaUpDvlxT4+4xTpKkYr3zZpIkxZbaNxT41ZOLVPlp+GIx/UrBl38e4qH/bUZ2Cp67sT0fj++OWqX8CVQqibdu7cLLozsiBEyYsZMPFh30uufbfDqLD9eewiYL+jcL4Yl+TdCV+tL3bxbC2E71kIBVxzNYeNB7PnppnrifXl1SaaQY7er5c1OHemhUEgeS8lj0d4rXySA2h5O0PMWxtWqJcJdjF6NpiIlbu0Rg0Kg4mVHAnL1JFHkZPp/NLOCWr7ZxJCmPpuEm5jzaw+XYCro0C2P1u9cTGW5m+9FUhk5a7LGCqzcQVLwUdplcPrjUllnmvcdrp5X23K7F9CwhxAuVHSNJUlZV63KXE0II3pq7lw8XHQTg3TtiePSatuWOkySJp0e1I8Ss59kfdzD51wNk5lt5+9Zoj3q+FUfTmLE9AQFc2zacW6Mj3PbKXSMDMWpVzNydxJYzCh/9ls71L3CeipBb6CCxmCduVBMR5J5O2izUj7Gd6rPgQDLH0y3M35/ETR3qo/eAj261u3jiXMgTL4uIAAN3xDRgzt5EzuUUMWtPImM71cesrzogPJqUx/hvd5Kaa6VdgwC+uy+GUDcFGFs0CGLN5Ou5/o2lHIrPYtALCh+9uQ9WNEogKum5L493TxRCuBWHkyTJY+3zSj9pXy2mX07ITidPf7+NDxcdRK2S+N9Dvdw6dmncNbA53z/aWylOsOIYj0zfWmlxAiEEv+5P5keXY98SXZ/bYhpUGm63r+fPfd0aoteo2JeYxw87zmGrIhMry2IvSQAJ9tNU6NjFaOjio/vp1MRnF/HL3sQKKbHFKLTJpLkcuyqeOECYn447ohsQYtKSmm/j590JZFfBR98dl8Vt07aRmmule7MQfnqom1vHLnmOMDMr3xlF15Z1iE/LZ/CLv7P3VHqlNryBqET99HKMuitybBeaenqdSp1bkqSbPbwZ303/+hBWu8w9n23gh9XHMWjVzHy6P7f2a+bRudd3bcTsZ/rhp9cwb3Mc//1sAwXW8jxupxDM2JHAgn3JSBLc1yOSUe08EzFsFmbioZ6R+OnUHEsr4OutZ906nxCC9DwbyTkunri/lroe0knrmBU+epBBQ0qelVl7EsitYHLKYpXJsCjP6OchTxwg0KjljugG1PXXkV3o4OddCaRWkK+9/kgad32zg9xCB0Pb1eG7e2M8Wo8PDTDw5xvXMrhTA1JzChn+8mI2HHQvn1wdXEkMNUmSTkiStFySpBWSJO1wbcslSdqJMjT2CFXFaC9JkjRIkqTBrm2QJEk3u8bbk2v2CBcX+UV2xr6/hkXb4wkwavn1hcGMjPFMT7wYA9vXZ+HEQQT76VixL5ExH6wjx3Kex+1wCqZtjGfF0XQ0Kokn+jZhYAvvmG0NAw082qsRQUYN8dlFfLUl/oJMrGKeeFqe0lY3UEe4v+c8cVAYc7dFNyDcT0dmMR/dciEfPa/IQVYxT9ygJshLOqlJp+a2Lg1oFGQg3yYzc7cSqpfG4j2JPPTDborsTv7TtQGf3dnZbSWTimA2alnw8gj+0zuK3AI7o95YypLtcR6fXxEElaxz1/jq1cKDQojhQohhwAtCiK6u97H4cJ17shBijRBitRBiNYpE7HsoIocvenO3kiQNKRZiKNU22tXuVuOq1P7nPbEhyzJyxlEc8evpdfc7rN2fSHiAgT9eGUbvNtWTBI5pFsofLw8hIsTE1mNpXPfOCuSMo8hxa7h/8rdsPJWOQaPi+UFRdGvsnS56McLNOh7t1Yi6Zh0peTY+33AaQ2EcctxaZsz5jbRcpReMCNYT4le9bCizi4/eMFBJBvl5ZzxB8lkcp1YzZ8EiMl2ZX4FGNYFG73niAHqNirGd6tMizA+rw8msnWepo0nGcXo1z773Pc/M3IPDKbivf1Mmj2nvUTGCcja0an58ZhD3j2iD1S5zy5SVzFh5GDnjGI749SxZsgRZ9nJd/ApTYnH5Wqm7u3C3NxfyRPcsAGXxfAdKtkq1NJ1QFueLXw9B0SO/4HWp/TWSNkajF34NO4ij5zKFL3A2PV/EPveb0NRrJySXJLBGbxQR7buLo8m5PrGRb3WIT9adFI069RBag0lIkiRMfn6iR58BIju/yCc2bA5Z/LL7rGjWpafQlbLRu99AkWOx+sSGLDvF7wcSS2yAJCStQRgbdRbTVh7ziQ2n0yle/3m70F8/TUhhrWskbdw2pqeYtzfR7dY2pudl1VADJgD3AYNc/z/n6blVDnYkSbofmAhMEUJ86/GvRtXYiSJtPAZFs7zsLKDX0sabt2w9rxzqsGJJOkr7EY+jDmvlkxuWM48hp58okTZ2WAtJPLyH9kMe9pkNKfsE9iP7cFiVkrgFFgvbt24hvOd9ijqLDyAyjyIf3ovDdt7G1i2bCetxr89syOlHcB7dg2xTQnNhL6Iw4TBPPPkKT4e09IkNAGfeWUTW6RKZ5upLG19R69wlEEK871q1GovCVvvA03OrmlBbjtKrxpR1bEmS7qvOzRZDCJGNoq02D0XiuCy8ljYuLCizBirbEPm+o5OK/OTy0sY+tiEVJOOwXThWdTp8a0NVkIxsv9CGbPfxc1iSke1lJtVkKyLfd/LJAOF+BeWkoL2XNnY/3pYv02x5WdUVoaxaPeTGBztXeqEqQoIVwGCUkGBQqdeDgR3VCDFKh+WjOR+WT8UVgpfaX2NpY5XOKD7/4ZcKQztvcOBMpmg4apKrSsd5G0aTn5g191ef2MgvsovXvpohDMYLJYENJj/x4+wFPrEhy04xa95vws/PXO45vp813yfyybLTKWbOXVjOBhq9GP3sxz6TT/7fpjOi/9OflpOC9lbauE1MDzFz11m3W5uYHm7Dctd3cmWZttGu9ucra6tqA7qghOBNqrO/eKtqRmOiUCbT1ojzE2trhDLgr5DY4iGihEKEB5iMIndcGjWWNjZGtGZGfChbT1at0VUZth5L44YpaykMbkd44zbnJYFNfrTpFEP99n1Iza2+VC9ATqGdNSfSad1tAK07RV8gO9ymYzT1O/QhPqOwRjZkpyCr0MGAIcOJju1aIjts8lOeo0nnfpxKKyj+AlULxUkmfQcNp0tsV1QuGwajCV2dFqzLqMcj327D5qh+MojN4eST9af562QmTaL7Eh3bDVTKRGN1pI1FBemezkqWw0SZYaSrrl1xe7ZrIrhcm2f3I/YIpZceWooNWvz/NJR5r29FFTTwS1kIcDQwHbhfCDHfVWFkLMp4OkqUkjYWLgVU1yz57tL7y+CCm5dlGWPHOxGWZOZ9+hRbrY3582AaGrXElNHtGebh+nNprNiXyL1fbqbILnNtTEO+uq8rQT3uR+Ql8esnj9O66wCScpVlqmbhJhoEe899zrDY2HAqA5ssCPfT0aNxIIFd70XkJbHwsydp330ApzKUH4/GIQaiwk1ez2Y7nILsAgdOAWoV+OskzLHjS2zE9BnEidQiBIosU8u6fl7bkF2O7XAK1BIEGlUEdD1vw9wkmnu+2orF6mBwh3p893AvTB6w2UqjwCbz0bpTHE6x4KdTM2FQFFEhBoztb0VYUlj41QSvCwG2iu7R/8WvL0y2WvfrTNb9NoukM6ewFliOCSHKTaqU+a5OBeYIIXa7nDgaZSh5QZvwUtG3JvBkQm0CkIWy/FVtiqlQdMjnl3qfDZRzWFFjaWNF4vbGG67neqcgyHyMWVvPMmHuAXJH2Rkd63l+8LzNcTz+3XZkp+COflF8cFcMapWqRK531KhRABh0hZxOL+RkWgF22UnjUKPHjpGcW8SmuCxkpyAiQE+PJiFoVOWljfU6LUeS8jmTWYRdFrSq57nz2WVBdqEDIZQEkCCT2q18sl6r4VBiPim5NhyyoHV9s8cSzQ5ZkGEpTjKBULMWtZvnWPj8AG79eAOrDyQz5qP1zHyiL0F+Oo9s5BTaeW/NKeIyCwkyanhhcDMig5XqreqQFhDSolrSxlCeftr3ptvoe9NtvPfQOI7u3urJZIS7OaIq540uJqqaUOsCzHOFCL6r3naJoFJJTBzZkscGRSEEvPn7Eb7967RHYec3K4/xyPRtyE7BE9e04aO7Y0uSTMoiMsRIi7qKyEN8ZhEnUz0LbeOzCtl4OhPZKWgSbKRX05AK+eX1A/V0aOiPSoLEHCsHE/NxepBqaXM4yS5QHFunlgh2ObY7hPjp6NgwAI1KIsNi52BCnkcJJ6Wzx7RqqcSx3aFzkxB+f2EgDUJM7DiRwQ1T15KcVfVwIy3fypvLTxCXWUhdfx2vDW9R4tg1hY8SR4or6VTVdslQ1Zg7Gxjiyvy6uDo3FwmSJPHAgCgmXdcaSYLPVp3kg2XHK3QMIQRTFh5g0iyF3vvGuE68MqZjlb1k/UA9beubkVzOdyTZUunyyol0C1vPZOEU0DLcj66NgirlcAOEmXV0jgxArZJIy7Ox71weDrliG1a7k+xCuSQBJNCorvI5AowaOkX6o1NL5BQ62Hcur1LOu9XhJD1PCfd1GolQs6bK3r5F/QCWvDiIFvX9OZyQw3VT1nAqJa/C489lF/LGshMk51lpHGzkteEtqOMzzXJACGSn+63CQXd5uJsj8mreyNeoKnHkNMpS1VChqEL8YzGuW0Omjm6PRi3x05Z4Xv3tULleSXY6mfjTLj78/RAqSeLT8V15ZITn675h/jraN/BHLUFano2/E/LLCRkIITiUnMdulxpLh/r+dIoI8DjEDjJpiW4UgE4tkVVgZ8/ZHLfOV2h3kuMSMTRqVQQYqnbsYvjpNXRuFIBBq8Jildl7NtdtOmeR3VmiWW7QSoT6aar8gSpGgxATv08cRJemIcSnWxg1ZS0Hz5YtFwfH0yy8ufwEWYV2Wtfx4+VhzQm8CJrlDqdwu1Xk2q45pNhSk2blyl+5a/PpjVeBqsLyJkKRd1lQxXGVr7ddIRjRoR6f39YZg1bF73uTeGbO/pIvrc0h89DXW/lh7Un0GhU/PNaL2/p6PxIJNmnpGBmA1uV8B87lYXf9iAgh2JuQy8FkpZeKaRhIm7r+Xk9c+Rs0RDcOxKBVkVckszv+QuezWOUSdVKTToVZr/LahkGrpnNkAGa9miK7k73xuVhKJc4U2GQyXUkmJp3KK83yYoT661nwbH/6tqlDWm4RN05dy9Zj50v87k/MZfLKk1hsMtENA5g4uBkmnW81y6GSkLzy2fL5QohglwMXt73ncupvKmu7VKgqLA+WJOm+ikqZSJLUxUVmKf+Te4Wid4tQpt8dQ4BRw7oj6Tw8Yw8pOUXc/slGftt+FrNBw5xn+3NNdPWF+fwNGjpFBqDXqMgtcrDvbB6Fdpnt8dkcT1fUSXs2CaZZWPXFGE06NTGNA/HTqymwyew6k0t+kYP8IhmLTfkxMetVmPWe99hlodOo6NjQn0CjBpss2Hc2j9xCO/lWmewCucSGJ+F+RTAbtcx6si/XxTQkt9DO2I/+YsW+RLbEZfHB2tNYZSd9o4J5qn9Tj2ujVQcVkVguN1yCKE1cfjjN00xNqDosd7feVrx5vN52paFTZCD/d28sdfz17DqTzcgPN/DX4RTC/PX8NnEgvVvXqbENk05Np0h/jDoVBTaZHaezOZddhEYl0TcqlMigmk8G6TUqohsFEGjUYHU42R2fS4ZFWZYLMKh90stp1Co6NPAn1E+LwynYfy6PpGxriY2AaiaZXPAcWjXTH+rBnf2jKLLL/PfzTUyadwDZKRjZJpwHejXyeNa+OqhOWH4JsdrlXxOFEA8DHqdXe/RTKBQlxuJSJsXbw0IIj7ScrkQ0r2Pm/THtUAmBA4m69YP4/rE+dGriu8lNg1ZN2/pmF4VRItSgo1tkEHV9OBmkVavo1NCfAIMGh1NwOt2CEE6fyg6rVBJt6vsRbNLiFJCUU4TTKWM2+C5EVqtUvH9HNCNiI3EKwcEjyYQ4ZW6Pqbg4oq9QnbD8EiJEUsoGFQ+NPb6jf6X6KcDJ5Dzu/WITSYlZqIQAlYpXFh3meEq+z2wU2mU2ns4ktcCK3elEJUmcySgiu8B3Sp5OIcizOokMMRJo1OAUcCgpn9S8mjHmSkMIQXahkxA/HUGuyaxT6YUkZpevH1ZdFBdHlM1GWjZTFFzn/HWSqb95r2PnPSqZLb/8fXcmiijiu64krqFVHF+Cf6Vz7z+TxXXvruZsRgFdmgTz+1O9iG0SRGqelXu+38m++JpPIeRbHaw5nk5OkQOzXk23poGEmbXITsHBhDwyKqmc6SmcTkF2gYxdFqhVEh0b+NMwyIAQcDAh3yfO5xSCTIuDIrvy49SynokmYcqQ4kRqAWcyCmvsfA6n4H+b4ll2RBG9+PD2aD4b3w21SuKjJYeZ8NMuZKd3Ao/eQAhwON1vV0DPPQSF7DUWiEFZXvMI/zrnLi4AmJ5nZUC7esyfMIBGoX5Mu7MLA1uHk1vo4P4fd7PxePU1urIL7aw5no7FJhNs1DKwRRj+ei1t6pupF6jHKeDvxHxSasBHl52CrAKF6qmSlJpdWo2KFnVNNHU535FkC2dqwEcv5olbHYqNULMGg1ZNoxAjLeqYADiToTDzquvgVoeTj9edZtNpV3HEQVF0bxzELb2b8MOjvdBrVMxYf4oHv96K9SIVJ1D654r+XXasdC1JTxRCPISvx9xXC5buTmDch+vJL3JwQ9dIZj7VB7NBCTP1WjUfjuvADV3qU2R38sTMfSw9UHHN6IqQnm9l7Yl0ihxO6ph1DGgeikGjjE0lSaJFHRORIQr//GiyhXNZ3veuDllxbFkoVM9g03niiCRJNA0z0dLFmDuZVsCJVIvXzic7Ben5DiUqkJT63qVnq+sHGWhTTNrJtnK0CtKOO1hsDqauPsnehFzMejWThjajff3zxRFHdG7AnGf64W/U8vvOc9zx2UbyL1JxAtnpfrsCEFo75q4Cszee5p4vN2F1OLl7YDO+fqgHOs2FE0IatYo3bmjLf3s1wuEUvDD/IL9sP+uxjaTcItafzMQuCxoEGugbFVpOqL/Y+aLCld71VFoBp9M97/nsspMsVwKIVi0RZHLPCGsYbKBthBkJhRJbFWOuNByyID3PjsMpzhcjUJe3Ee6vo32EQolNzbNxKLE8aaciZBfaeXvFCY6mWggxaXl1eAu3S4O9WtXhtwkDCAvQs/5QCmM+XE9mBeKL1YUSllcwW375u+7iMfdXrmVn34+5JaXy4H2SUnWw6T+pGMFXy47whCsB5Nnr2/LenTEV8sRVKolnh7fgqaHNEQLeXXKU/609VaXznckqYOOpTGQhaBpiomeT4EqXbxoGG0t617OZRZzwgI+u8MQVOqlOLRFkrJgnDlAvQE9HFx89KcfKwYS8Kp3P7nDxxF0/HmFV0EmD/bQlfPRMi0LaqYqPnppn5Y1lx4nPKqJ+gJ7XRrSgQWDF2XQdGgez5IVBRIaa2HUqk+unrCUxs6BSG97AR9zyi4kYlCojEzmvTlQlvOm5HwBOo6RfngZiqzj+skMIwVvz9vPanH0AvH1rF164qUOV67KSJDG+bxNevb4NKgm+WnuKqX8eq5CPfjwtn21nshFAqzpmYiMDPVq+qReop12EEtom5Vg5nGSp0EZRNXjiAKFmHV0iFedLz7ez71xuhc6nFCNQogK9iyfuSTGGAKOGzpEB6EqRdqwV8NHjswp5Y/lxUvNtNA0x8urwFoR5kBUWVdefJS8OonVEAMeScrlu8hpOJlfMR/cWFc+WX3bECCGGCSFihRAt8MLvvHHuXeJCVcYrGrLTyTP/t5PP/jyMWiXx1f3deXCYd9pdo2Mb8P7YDmjVErO2neWlX/8uoZKC8uNxMCm3pF51x4gAr3jioDhfhwb+qFUS6fk2DiaW710LbTK51eSJAwQW89E1EtkFDvbE55bjoxfanWRYinniima5N+vLJr2azpH+GLUqLDaZfWdzKSyjwX40NZ+3lh8nu9BB27pmJg1rToAXNcTrB5tYNHEgMVGhnMssYNSUNew/U/OCikIIHBVsl0rvoBKcquJ9hfAmUz7GJbAQIimFyYKAGpUQcpHus6kgib2q/WWhSBsfQ1iSGf7IB+wtjMSo1/LdI70Y1jmiWvc4tF1d/A1anpq9jz/3J5NjKcKZcRRn7jk+/bEJ9Tr0Rq1WExMZRFSoqVo2gkxaOjX050BCnuJ8Z7LQ5Z+kIO0M8xe2o/fA4ajVavx0Kkw673niAGaDhphGgew9m0ueVWb7qUzMRXFkJ51iwcJ2dOs3DLVajUlXfTqpQaumU2QABxPyyLfK7I7LIkwkkBx3lM9+bM4udXMcQnVBcURvEWzWM/+5/oz/ajNrDyZz43tr+b9HeiJnHkdYUliyZIk7sYZKURyWV7TvMqOZy+9OoWSWReGp33mq6+T6BZuAInF8nzfnVXCtSqWLq9rv2kpQIm2sKpY2NghDgw5iw6Ek4QscOJct+ryzWvg16SIkrUEgScJg9BPtu/URcel5PrFRYHWITcfSRXTPfkJvNAkkSfj5mUXf/gNFboFvZIeL7LLYfDxddOnRVxhK2ejTb6DIzCvyiYaaXXaK3aczRXTPfi49OEUGum7bbuJ/G04Jhw801Kx2h7h/2mYRdvdsoY9o75K0rp60ccP2XcXTiw673Rq27yq4jNLGrnu83+V3HssaC+GBtHGZH4L3i19LknSzqBn9tCrpYq+ljbds3QrOYmnjIoqSjzLolud9Jtcr5Z6iKOEwwqUcWlRo4dDuHbQY8JDPpI1NRWew7NuJtVCZMLJY8tm8eQuhPe9XFGB8AG3uCawHdmErOm9j69Yt1O19v+/+VlnHkA/vwFakrLM7rIWkHd/H4w9O4qlQ30kbqxxpWFNPlCigVkfauJjEUtG+yw2hpFtPB5AkaZDwUBGpqiqfJ1CKf0ucLx2aiSIXE4iHdYIrQFUSNB5JG+/cuROz2UxcXBwFFjfSxnlJ4KMvrCM7HlFGrtfpsKLKTwIfOXd+WlyJQxRDtluR8pLAR85dmBFfooteDIfNisaHfyt79jkcRWUkmu02VJZk8KFzy5lx4LjwMymWNn799dcB2LVr1wOikpRLJSyvQLzDVzfqBUr5XbldKIUAPSscX0U4MNjda3fvqxFqVCpdXNV+USYsdyttrDWI72fOdRfVeY20PKsY8synQqW7UEbXYDSJ2fMX+sSG1SGLt7+eWU7a2M/PLH5btLjqC3gAh+wU702fdVFtOJ1O8fEPs8vZ0OiN4s1pM31m49M/Dovg4S+6KsBUX9o4ol1X8fCCv91uEe0ufVhemW8BXTy9TlUpn76pWeQeVUnQVFPaWGGcqbQGpJBmvL8JjiTUrAhpQnYhj887gL1hF+o071AiO2ww+dG8QzSaqFjSakisKLLLrDueTrOYvrTs2AVJo9jw8zPTrVt3hgwfWWPGlF12svFUBo269KFFhy4lssOlbVRRRbhKyE7B1jPZ1OvQm+YduqDSuqSNTX6ENe/Acf82LDyQXGFP6QmcTsEb8w4wZdEhDI260KZjdA2ljStOHKnJfVYXopJVKVF5ed8L4M10ZYyLxDLIxZSJ9uLcchAVSNAUFwuspRt76QAAIABJREFUaH9FUKvVLF++HG3rm9E0GsCsWbMY+vD7JOXYuOatFew8UT2u+Ik0C4/PO0hyrpU29QP5e9t6tO1vQRM1lF9mz+bLmb/ilFT8dTKTxJzqJWoUJ5lkFzkIMOnYsGYVmtZj0DQZxOzZs/lz2XLUajV2Z8Vjw6pgdcisP5FBar4No17L2tUrUbcdi6bpEGbPns3S5YqNmiRMOGQnm05ncja7EJ1Ww4rly1G3UWzMm/MLs35dglqtZtHBVH7alVitEj522cnTP+7im9Un0Kol/vdAT/Zv/wttq5vRNOrP7NmzWe56Fm8grsx0zxrB4wk1cWHNol3Ci5pFlVyz3PKWqKm0cUhLCGnJuNE3cf31DsZ/vpFlexK4cfJqZjzVj0Ed6nt8vX0JOUz6/QgWm0xMZCBvXtcak05dIm18w/WjcArBrrM5nM4sYNPpTLo1CqJxiOdLYjmFdtafzKDI4STIqKVfVAgGrVqZoAtrxahR15VM+MilJn68ESUpsDn462QmeVYHfjo1/ZqFYtZrSmSHR41SJp4uyIaSFBuerohZHUpUkFFgR69W0bdZCCEmXTlp4wCTjmmb4llzPAOL1cH9PSI9rvZZaJN5aPo2Vu5PxqhT893DPRjQVtGir4m0sRBUIpjp9eWuGHi10CjO1yyaXtNaYZcCRp2GGU/245Y+TbFYHdzywToWbj3j0bmbT2Xy/MLDWGwy/ZuH8u71bdwqm6gkidjIQFrXMSOAbfHZHEvzLCc83WJjjSvJJNxPx8DmoRjc1KuWJNCqzzu0wwl22bMvXm6RkqGWZ3UQaNAwsEUY5goKAWhUUKzxIAuwe9iDF9pl1p1IJ6PAjkmrZmCLMEJM7llnMQ0DeXZAUwwaFdvic/jkr7gK2WwXPEehnds+3cjK/ckE++mY+3TfEseuKQRXXH1un8AbbnmmJEk7JElaLklSJvDgRbwvn0GrUfHlAz15eERr7LKTe7/cyPerj1V6zvLDqbyy5Ag22cl17evyysiWlep3SZJEx4gAOkYodPu9CbkcTMqtdLymJJlkYJcFEQEG+jUrn2RSFmWdr6rwObPAxtrjGRTanYT6aRnQPAxjFcXu1aVsOD1w8LxSeesBeg2DWoRVyTprU9fMC4Oj8NerOZicz3trTpFfSnyxLNJyi7j5g7/YdiKDekEGfn2uHzFRvpUDr2QC67KiJjkd3vTcY4QQXYUQw4UQIdS8Vtglg0ol8c7t0bw8phNCwLM/7OCDRe4VPubvSWTKihM4BdzetQHPDIryWL+rdR0zXSODkIBDKfnsPpfjdlwZX5xk4hQ0CTHSq2nlSSalofawd03Js7L+xP+3d97hUVVbH3731PROCRAIhN4JoUivNgREQcWK14K9C3q9fnYRbFy9omDBAoIURUFRQLr03ltCIA1I75m6vz/mTJgkM8nMZEDAvM9zHvG0NXMy6+y21m9lY7RYaRisZ0BcpNsCg2oV2DspVglGF72E3JLzeesRAba8dXd122IjAvj3sDgiA7QkZpcw5c9Ecp0o1JzOKubGd9dxKDWfFvWD+Pn5gbRp5NucpUttQq0SXud0uO3cTmbwQt299lJACMGzozvywb09EQLeWriXl+buKh9rSSn5ctNpPlmfDMDD/WO5v08zj8Mwm0cG0Cc2HJWAxOwStp7KrRArfjyzmC32JJN6gfSIqbkYQWUqO19lB0/NK2VjUjZmq6RpuD99W0SgcZEF5wqVOG9DUtXBM4sMrD2RhcFspUGwnoFxkeg9VCeNDvHjpeFxNArRk5Zv4K1VtsIDdo6k5TN62jpOniumY0woS54fQEwtFGOrw2qVTrdLAK9zOrzplu9Q6nb/bWVSasO9Q1vx1WP90KpVfPr7ER6euYkyo4UPVycxZ3sqKgEvXN2SW+K9i0UHaBzmz4AWkWhUgpS8MjaezMFktnDwTCG70xyKETQO9Vo51NH5HFvXpOxiNifbKpm0jAqkpxuVTKqzoVfbIifsDm6VkJ5fxvrEbExWSZMwP/o1j6hxSOGKiAAd/x4WR4vIALKKTby9MpFTOaVsT8xmzHvrOZtfxlWto1j87ACiQjwvsugOkmqqfF4Qix7RXZEzTvB0lcqT8NNx3r5BLjVu7NWM0AAdd01fz4K/ktl+Mpfg6DD0WjWvXN+Gvj4Yz9UP1jO4ZSTrk3I4W2jgtyOZGMxWBBAfE0pcZO1bILuDmyy2H2GR0cKhM7bJvA4Ng2nXIKjWssNCsWFUbJSarOxLL8AioUVkAPFN3EtvrY4gvYZJg5vz8cZTHDxTxJsrT7Bjbzr5JSau6RLNpw/0dDrR6DMkrpfl/n7vXoQtz6IHsMK+SiWECJFSFlR3oSev2/JwOCHE0MulyogrBneK5ofnBqPXqTmZnk/y8bP83zWtfOLYdsIDbDJLapUonxGOb+Ibx7ajEqBVScpMFrRqNX1bRNGjaRjtG3peycQVdgcvM5lRq1T0aRFFt8ahdPeBY9vx06p5akAsjQK1mKySju0bMKZvMz6f2OvCOjbKbLmrMfcFtewW3YCZ0iYt/gWAEGIK8GJNK1aeOHd5d0BpwS+7qp+O5JeamLP3DM1bN0Sv01BQUMaLs7dxNq92Be4dMVut7E0rqDDmPny2iMJqZoY9xSolO1PzWHP8HDnFBvy1ahqGBODL4aKUkgNnClh17BwZBaXo1CpiwgOxSt/qic9Zf5JvfjtMSno+arWKUp2WLacuRjGb6kJB/3b37gl8oRQBsdNCSvkitok2l9To3EKIB4QQK4CpyjLYCmXMfdk6d2ahgScXHeDI2SJiGwTzy0vDaNkwmAOnc7nu9RUkn6u9wofRbGV9Yg5nCg3o1CoGxEUQEaClxGRh9fEspzPDnmKxSjafzCU5pxQpQSVsKqVg60b7QuDP9vLI5/DZIqQEgU0wEWwTeb6wIaXk/aWHeWn+XqSEMR3qM7JDfawSvtiayu9HMmu+Sa3sV9Ny/+2+zQop5S3AC056y9V+uhrH3FJJNxNCDL0Sxtync0uZ9NNBzhYaiY30590bOxAVpGP5/13N2Glr2Jucw7WvrWDxC0PoEBNe8w2dUGqysD4xm/wyM/5aFQPjIgnx0xIZoGNTci5nC20zzX1bRFA/yLvqIyaLlb+ScsgsNqJV20oURQbqkMrsuX0WHWyz695gsUq2nsolNb8MtYCrYiNoFGrTRcfqsBSHZxFzjlitkpd/2MvstUmoBEy9sxt39GsOQJBOzbzdGczfnUGRwczNnRv6bKjh7HNcolwthBiOrTGdohQmsD+Ean+gXi+FKXKrlxVHzxbx5ML9nC000r5hEP8d25GoIFskVVSIH7/8exj92jXgbH4ZI95YxdZjnrcYjsUIgvUahraqR4gin6xVq+jXPIKYMD9MVsn6xGzSvIhHLzNZWHsim8xiI34aFYNbRhGp6JAJYVsHd2xdvYlHtyeZpOaXoVUJBsRF0kgRMaxNxFxlG4/P3sHstUnoNCpmPtir3LEBrmlbjwd6x6ASsOxQJt9sT7sgTihdzJRXV55bCDFJCDFMCDHJYd/Yyvtq/9nkC9h0DB4EcoGtwANCiM9wnhZaTk0lfLfbI2KEECeUbvkfSjd9pk8+/UVid0o+z/x4kLxSMz2bhfHeTR3Knc5OSICWhc8PZkT3JuSXGBnzzp+s2JPmto3KxQiGtIqsEtShVgl6NQunRaRtXLzpZA7JHih5FhvMrDmRRV6piSCdmiGtoqrUqxZKXLij83mSDGIwW1mXmM3ZIiN6jYpBLaOo56SH4WjDnYg5R0qMZu6dsZmftqUQqNcw5/E+jIhvXOW8vs3Debx/LFq1YG1iDjM2na6gY+crrFI63ZyhOG+eQ7JTvEOd7lVAnj3hyUdkY1NAjQPGS1tZ7YeklHuqu6imlnuYw3T7RCU67Rop5dXYEkguCzacyGbyz4coMVoY0jqKN0e2dRmG6adT8/UT/blzYBylRgt3fLiOhZuqnbcAbEEda45XLEag1zi3oRJCqc1ti0ffdjqPo+dqjkfPLzWx5kQWRQZLeZx4oIs4cW8dvMRoYc3xLHJKTAQqL4/wANfF7r2JR88rNnLb9I2sPnCWiCAdi57pT79qKqt2axzCc4Na4K9VsSMlnw/XJVPqw+ojsppaYS7myyOxiZbYGYZtqcouXmhXDqo1QojngYeAq7E5uNsCiTXlczsmQldYCuMSmEZ0h98OnuXV345iskhGd27IS9e2qjmGW63io/t78fiIdpgtkgdnbGLWiqMuz3cM6nBVjKAyQgg6RYfQVQml3JtewL501/Ho2cVG1pzIotRkJSpQx+BWUW4tEXnifAVltiFFgZJkMqRVFMEuXh6OeBKPfja/lJveW8+OxBwahfvz0/MD6RJb89xGm/qBvDA0jhA/DYfO2uLRfbXqYM8Kc9xOb/iJze9MoOD0EYDKqYQzgR6KcGGcsq9G5SAv2aW00i9gW/OuVtfAkSt6KWz+zjTeXZWIVcLdPZvw5KDmbq/LCiF4fXw8r95mm6Cc/O0O3lm8r4rznVJSPS0St4oRVKZ1/SB6NrXFox85V8ROJ/HoZxySTKJD9G4lmTjijvPZkkyyKDFZiAxwL8mkso2a4tGTM4sYPW0dR9ILaNkwmJ8nDaRVw+CqN3NBs3B/XhoWR1SglpM5pby9KpHs4toXVLR95ord8UZ9RtPj+a8IjmkLkOF4rpQySUo5GVuUZiK21jSPCxO1GeawDDYRW0CLW9T4WlZm58YBzYUQEzkfjej2G+RiYbFYsOQcQxad4dGpX3JQ1xqhUvP4wObc1NX9PG5HnryhAxFBep76chtTf9pPZkEJlqzDyMJ0Zs6NI7Rtb1RqNW3rB9Ep2rvAkdiIAHRqFZuTc0jKLqHUYILcY5jz05k9vz0BrXuiUqlpFu5PgpfhpGolN9seQlpqtKAvTKQ46xRzFrRD36oHUqhoGKynT2y42znWjqgqR7MZLYSUJZOTkcQns1sw80AAWUVmusaG893jfYj0YqWgQbCel4a15P21J0nNL+OtVYk8PaCpIm18xjtpYw/zuYUQ8UCClHKWEKKHlHKa8nd3WznI/c8mFwshdin/+wOevEC80XXCljQS66Eu1DBsFQsd941V9j/o4hr78Uku7ltOZWljlc5fhrfuLpcf8I208dJtp2W9u+ZIdYMOErVewnlp44PpeT6xca6wTC7clSI79uwntX7+FWzsOJXtE9lhi1XKojKzHDx4qPQPsMkO+wXYbGw4kekT2WGrVcpixUaAYkNo/aSuUSc59r01srDUWGsbRQaTfGPFcXnXnF2ySadeUtRC2jg0rqsc8MFGp1toXFeJEw015bc5Fpumvn3fpOp+z95sikOHeHOtkB6sXyiL6PY3x3Bpi5Lx5PqVUlFaUWYTc6SUuxz/7XCuffZxkRDiQSBJVpVaKv/wy5Yt47bbxlNc7DAxpdGjbTvWZ7LDMj8Jw/55FdQ21Vo9qtY3o470jY0I0sne/l25tDGAWueHqs1Yn8kOh5tTyN85h5KS82qxGr3NhirSNzYCSk5Sun8+pQ420OjRtr4Rdbh74p01odaoad1Mxf4fpmI2nH9eQUFBzJs3z1GVxWVXRwixNjSu68DOj/zP6fF9Mx4jP3HPOinlIJ98aA9R5re2S2Vi2xNJcU+ywryetXPBDmCh0sVp4ejYCjXOPt555520bduWhIQEJkyYUNGxAcwGZFFG5cu8xpJ7GswVx3gWkwFZ5HmpX1ecO3UMQ2klaWNjmU+/R2bqCUpKKi6/mQ1lWAt9Z6PgXDKllWzY/h6+e1YWs4UDG9ZXkWm2SxsnJCSQkJCA0ji4xNYttzrdLoEItanATocl6KluX+lB98CxW94cD7vlynWVu+WTsE1IVJEtxjYjGS/Pd+k9ljZW6/zk/EU/OuvVeUxRmUn2ve9tSSUZXb1/gPxh8RKf2DBbrPK56d9IrV9ABRv+AYFy4Y++sWG1WuXrn82Vuko2/PwD5NyFvnlWUko59fN5Vb6H0PrJtz75zmc2Fmw4If37PKEMk7yXNg5p0VVeNXWd0y2khfNu+cXaqCop7htp40p4NGsnhJiqbE7fmkq3e5WUMs7h/x3xaPbxvLSxEqml9YPwOP63Q8O5/Nolg+QWGRj73jqOWpoTEN26XNpY7x9AozZdSI/sSE5J7WZtjRYr3+xIwxqbQKM2XRCK7LB/QCBtOscT1rY3+aW1i0e3WiXLDmViadadJu26lMsO+ysSzdq4Hpwp8E7B1Y6UkpXHsshp0IVGbc7b0Or98Ytuy7fJESzZ6X5gkCtm/X6Iez5Yg7VeB5q27lT+d/dO2rj67W9mh4PMUiw1RKU54kn46WLArkb6A1CtfrKUcrKyuar04NgVn0JVR/ZIt/y8tPHNaJoN5svZ39J5/BscSCngutdXctpN0cLKZOSWMHrqGnYmZRMTFcTuzevQdhyPpsVw5s79nhc++Z4Co2T29rQKKiKeUGqy8MXWVA6fKybIT8uaVSvQOMgOz/p+CVZU7Did7/XSj9liZdH+M+xOL0Cn1fDrb7+jbq9INM+fx6x5P4FQsfFkDqdzvXsZWqXk54PnWHMiB41GzYKfl6FufyuaFsNZvPAHXvvke6yomPTDfr7ZmOyVDSkl7yzczZMzNyElvHFXTxL3bUbb/rwUtOfSxs5VWGwz6H+7dzvKLCVzgUr4IqU86RDAst2Ta5WWOcGhhZ4lhHhQmUy7xf4S8Fa3HBRp48jWaJoO4N47xvH7q9fSuVk4SWcLufb1FRxK8Sx9MOlsITdMWc2R9ALaNAph2YtDaN04DHW9dmhaDOXmMaO5p2dTmkf4U2y08M2ONE556BgFZWY+3ZTCyZxSQv00PNKnKc2jglBHtUXTfDCjR42ke2w4DUP0WKySXSn5nC3w7CViMFv5fncGR84V46dRcWf3RrRtGFL+PUaNHEnv5pG0rheIlLD1VC6JWcU139gBs1Xyw54zbDudj0YluD2+ET2bRaCOaoem+RBGjhzJ8ze0Y/II28TjW78cYfofx+1dTbewWiXPf7WF177fiRDwv4f78fzNXdFoNKij2qCJHcQNN9zglWa5K+e+BFruCy+zZEcxFEkNuaROrlskpQxXnBYpZZ6UcpaUcpVj6y4r6ZZXPu4J9UP9+eWlYfRpW5+M3FJGvLmSbcfdSwbZfyqXG95ZTUp2Cd1bRPDz5ME0cqJHrteoGN+tEe3qB2IwW5m7K51jme45RnaxkRmbTpNRaKBeoJZH+zalQXDVtV+VEHRqFExMuC0ja29aAalu5p0XGy18uyON5NxSgnRq7kloTNMw/yrn2RVcO0Xbgkp2peZz6EyhW85nNFv5bkca+zMK0WtUTOjRmPYNgpyee9/A5rxzS0dbzfQ/E3n1p0NuFbk3ma3c/9E6Pll2EK1GxZznhnLf1b6Z2YdLV/2UWsgseZWopzj4O95ce7EJDdCxaNJgrotvQl6xLRnkz33p1V6z6eg5bnx3LVkFBga2b8DCZwcSUU3AhUYluLlzQ+Ibh9hasL0Z7E2vVgGH9IIyPtl0muwSE01C9TzSpynh/q5juIUQtG0QRFyU7QVzKKOIk9nVJ5zkl5r4ensqGYUGwv013NujidOXR0UbwXSPsWlfHjxTyJ606iWaS4wWvtyWyvGsEgJ1au7v1aTGOuU3JTTh47u6otOomLclhWe+34uxmtS1EoOZW99Zybx1Jwj00/DTS1dzU5/mLs/3hktVIFHaKuvGYVulQnpQDKSmrLDq0jrdHtj/3diKE/RnfP8WlBgsjH9/HYs3Jzs99/c9adz6wXoKS02M7hHDnCf6EeTn2unsqIRgRLt69GsejpTw88FzLlVETuaU8NnmFAoNFuIiA5jYO8ZloQBHhBDE1QukrdIqHj9XzLGzRU6dL7PIyOztaWSXmGgQpOPeHk2qTQBxpEVkIFcpCq4nsorZdjrPaYZUfpmJWVtSSMkrI8xfw8TeMTQOdU/EcFiHBnx1XwKBejXL953hoa93UuwkVjyv2MDI15azfGcKEUF6lr92PUO7NnHLhrtI6XrM/Xe33kKIrlLKd6WDzJK71PSLmqysQzujB7Ur4XtR0ahV/O+B3kQG6/nfb4d5YMZf5BUbuW/Y+XKy8/9K5umvt2OxSu4ZFMc7d3RD7YEksBCCIS0j8deqWHksmxXHsig1WRgUF1Eelnr4bBHf7UzHZJV0aBDEHfHRHiuHNo3wR6sWHEgvJDmnFJNF0i46qDwsNS2/jO93p1NqshIT5sf4rtEe65A1CfNHq1bxlzLBZrJY6R0bXi6RnFVs5KttqeSVmqkfpOPeno0JdeMl6EjPuAjmPtSL+77cwcZj2Uz4fDuz7u1OuJKbfia3hFGv/87+5BwaRway7JVraeulgEZNXBo9cKdME0K8I92sye1ITb8qAUS52CpnwVzyqFSC18d34/9u6YqU8NzX23n3p/1IKfn0j6M88dU2LFbJMze0Y9qd8R45tiNXNQtndIf6CAEbTuby2+FMrFKyO62Ar3ekYbJKesSEclf3Rl5LAkeH+tE1JgSVsDnzvlSbVltSdgnf7kyj1GSlVVQAd8Y38lpgsEGwnkFxkejUKjIKDKxPzMFotpKeX8bMzSnklZqJCfPjwd4xHju2nfaNQ5j3cC8ah/ux93Q+d3y2jTP5ZZw8U8DQfy9jf3IOrRqFsnrKyAvq2JdwEMs4KeVqpQDnTZ4Ik9bYcksXJUOFEN08+oiXCEIInh7VgYhgPc98tY23F+/j9z1p7EvJRwjBG7d1ZeLw2heH79IoBD+NmkX7z7AzrYCU/DISs22TYIPiIri+bVStJYPqBelJaBrGrpR8zhUZ2ZiYw1+nczFbbbroo9rX9yhDzRkRgToGt4pkfWI22cVGVhw9x96MIoqNtpfH7fGNPC5GUJnYeoHMe6Q3//piByfOFnHzR5tIP3WWM9nFxMdFseTla6gXWnUS0JdcCuNrF4QLIcKxjbmHAfOBakUa7NSUz+1yLbu6Y5cD9wxuyZeP9UUlBLsSs7FarPx3QoJPHNtOm/qB3NEtGrXAVjpXq+Ka1pGMaFfPZ1pgYQFaejQLQwjbklfbqCB6xYRyY4faO7adED8tQ1pFoVOrKDVZaRbmR6foIO5KaFxrx7bTMNSP7x/uSVy9ADILjahCQujdPprlr19/wR0bLtkAFoBd2EJOV0gpE3w2oXYlYzBZWLozDaH8OK0WK0u2nqLEx7LDu9MKKTBYsEqJRiU4lVdKidGHKiJSsjejgF3pBZSZLQTp1ARq1ZR5W8jbBYfPFbMrvYASowW9RkWQVlVt8T5v2HL4LFt3JlFaXIZaoyZPpeNwRu2VaGtCSonF4nz7uyfUgAeklLdeiDH3FUlRqYnb/7uBpTtTCQ3UM/2+XkQE6VmxJ52bpq4m3wcCAGarZN7uDDadykMIwTWtowj105CWb+CbHWkUlNXeMWyhntmsPpGDwSJpGOJHsF5NidHCtuQ8nznfxqRcFu87i8liG+vXC9JRZray9ngWWUXeReVVZv76E4ybsoJSg5nr24VzXeeGFBss3PflTlYdPOsTG664lINYlMjQcjwRJv3HOXd2oYGb31/HhsPnqBfix5JJg7hncEt+e3k4jSIC2HoskxFvreSMlyGYYAvq+Hp7GnvSbUEd9/dswlWx4dzbown1AnVkFhuZvT21VioiVqvkl4Pn2HI6D5WAmzs1oGezMBKahRHmr8VgtrL9VB55tYhHl1Lyx9EsflN0w0e0q8fVberRv0UkjUPtCq45ZNQyHn3Grwe598O1mC2SZ8Z05rNHB/DB7V24/aoYjGYrj327m8XbU2tloyYu4SAWAIQQsUpmptvCpP8o507LKWHU1NXsPplD06hAlr04hE5NbTOwbRqH8vv/XU2r6BAOns7juje8K05QYrQwa2sKRzOLCdSpeah3DC2VwJMQPw0TejSmcaie/DIzs7eneeUYJouVBfvOsDejEK1KcFvXaDoockVatYruTUOJCtJhskh2nsoju8jzl4hVSpYcOMe6xBxUAsZ1aUjf5rZnpVYJrooNp3lEABYp+Ssph1MeKLjakVLy5vydPPvFZgDeursnb93dEyEEapXglRvb8+iwOKwSXlx4gC/XeRQU6RGXYhCLkizyvBBiB7bcikjA7VDUf4xzH88o4IYpqzmeUUi7JqH8+uIQmtevGCIZExXIby8Pp1vzCJLPFXHtays4cDrXbRv5ZWY+3XyaU7llhClx4k3CKgZ1+GvV3NW9MXGRAZSYbPHonkgbl5ks5SGufhoVd3VvTMtKZW3VKkHXJiFEh+qxSNiVks8ZD+LRzRYr83ZnsD3FFid+Z3wjujWuWBNbCEH3mFDa1D+v4Hrcg+Qcq1Xy9OebeeuH3ahUgs8e7c8zYzpXsfHk1a34zyhbmOnUX4/y3vKjPm9RpZRIq4vtb2i9lSo/24Gd2BKqxgEvSClfkFI+5O59/hHOvSc5h1HvrCEtp4QeLSP5edJgGjiJrwZbcYKf/z2MAe2V4gRvrmTz0XM12shS4sTPFBqpH6Tj0b5Nqa8UPKiMTq2ytbYNgjBaJHN3Z7glbVxkMPPtzjRO55URrFczoUfjKi8POyoh6BgdTNMIfySwL62AFDeGGgazlW92pHPwTBF+GhX39mxcHhFXGXs8emdFwXVPWgEHM6oPVwUwmizcO30tM5cfQqdR8f3zQ7lnmGslm7v7xfLebZ1RqwSz1pzkP4sPuhWP7gmXWLc8CVsL/QIwRUp5Ei/S0654595w+Cxjpq0lu8jA0E4NWfDMQMICnTudnWB/LT88N5iRPWIoKDFx89TV1RYnSMu3xYnnlJiICfXjkT4xhFUTJw621nVMpwYkNAnBYpUs2HuGPWmu49HzSk18vT2NM4VGIgK03NujSY2liIQQtKkfSMt6tmHB4TNFJGUVu/zRFhstfLk1hcTsEoJ0ah7oHUNzJ8kylWlTP4hmVfX/AAAePElEQVSEGFtM06GzRexOy3dto8zEuCkrWbAhkWB/Lb/837WM7h1bo41R8Y2YcU839BoVC7el8uScPdXGo3tENUEsf0fGp5TyT6WVXoxNQvlmbBmSIUoSiVtc0c69bGcq46dvoNhg5qZeTfn2sX4uRfwr46dTM/vxftw96HxxggV/VR3zJWXb4sSLDBZaRQXw4FUxBOrcs6ESguva1mNAi3Ak8Muhc2xOrjoMOFdkYPb2VHJKTTQM1jMhoXGNLw87QghaRAXSrqGt9T2RWcKxc1UdPK/UxKzNKaTmGwj31zLxqhiiQ9xXJ20eGUAfJR49MauErafyqoxZcwrLGPHqclbsTiUqxI/f3xjBwE6N3LYxuF19Zj/Qg2A/DSsOnOWBr3ZS5ItVB6rplv/N+dyKoy9W1rd74IHMknu/wssEi8WCJfsYsjiD56Z+wXdHg5FCcN+Qlrw1vhsqD4M61CqVbZksWM/0pYeY+OkmsvNLsGTapI1nfNeCU2EdsQoVnaODGN812mNJYCEEg+Ii8deq+eNoFiuPZ1NYZsSSdQRZmM7s+W04G9UZoxQ0C/fj1i6ex4kDxITb4tH3pxVyKqeUUqMJmX0ES34acxa2JiWsI4UmScNgHRN6NCHEz/OfRuMwf/or8egpeaWUGU2IvGOYclP4Zl5LPtpk5VBqATH1glj2yrW0bux5BHNC83DmPtyL+77YweYT2dw9axszJ3TDknUUWZTBsmXdPJY2Bi6pmXFXSCn/FEK4Pea+mFpQw6ikhYYtN3UsMNbFNV5KGyPR+EltdEc59ce9PpEE/mjZQRk6/tsK0sZavwDZtEtv+cOuVGnxgY196QXytd+PyOZdr5JqnZ8EIXX+AbJ516vk9ztSpMlsqbWNrEKD/ONAhuzau7/U+flLQOr8AmSzLlfJTzYkyRKjueab1EBOsUH+uCdVduzZr9yG0OiliGoruzwyX6ZkFtXaxqmsYjlkylrZ8tllMqJld0ktpI110R1k9MTFTjdddIe/VUOtNptH0sbeomSW3SqlnKworUyUUiYJIWZKKScqhdUWSSmTHK7xWNp4/PjxFBU5TEypdWhbjfKZlK4szcBwoKK0sUqrRx03CnWEb2zU98slY9M3mMoqShurW45CFdbSJzYaarM4s20OZQ7yyRqdH5rWYyA0rpor3SfEkkb+3h8qSDSj1qGNuwF1qG9ysVU6HYEhVrJW/RdpOr+k6Km0sTa6/cDIG153ejx72f9hyjj0t0kb14aLMuaWUu5SHDsMm5MmKQ67UwjRQtoUVypLJXssbVzBsQEsRmRxzTPd7mLJTqwibWw1GZDFvougSj9+EFNZVWlja6HvJIFTk45UcGwAs7EMc0H1IhaekJOeVNGxQfl7+O5ZWY1Gcg9uQZoqLvN5Km2MrGa2/NLvrbvmYnYTcOiWY5sYmIotdXQmEFbp3FpLG2v1/vKnJT9LX2C2WOVNz3xYRdpYo/eXi3woO3zfy59UsaHW+cvvfSg7/Ow7n0tRyYZK6ye/nLPAZzZe/XC2RFNRclho9PKjz+f6zMbmQ+kyvO8j5V1y++aptLG2YXtZ718/ON20Ddtftt3yC9ZyO5M2lrZudZiDSGKilDIP22J95berl9LGtllkofVDVa81v5ypT1ktEzWMZisPf76VjXnR6Bu0ArVtFlml9UMV1ZJvjoWQW8t4dKtV8p/5e/glNRJd/ZblNtQ6f3QN2zA7MZz0WoTE2vnf70f57lgwGgcbKq0fqsg43t2s4nCqZyKSzpi3PpHp21SoI+POfw+tH4TF8saKYjYeqH0PYeXOU4z494+UBLekXtO25XLT3kkby0sqiMVXXDDnlg7SxpWc3O60juqpYcp+R7yTNm59I5qYAXz46Wza3P42qw9lcfdnWynwMsa6uMzM3R//xS87UgkJ1LNyxQq03SagaT2CmV9+S5e732HXqXzGfriRM26KFlbGZLby2Jfb+OLPE+h1Ghb8tAxt59vRtLyGr7+bw5An/ktydhm3zdhKohvBLs6QUvL6on28uXg/KrWaT79ZjLbDefnk6x77gHMFRka8uYrtx7O8sgEwY/lhHvpsE1YEL0//RpGaHsLCBfO59ZkPKSwzM/LVZfy6LdlrGwvWHeXm136hxGDm7uEdSDmyA22n29HEXeOltPElF8TiEy7WOvdMIEmRKQ6TNtXTRdhacbt0sW+kjSNaoYnpx5P33caip/vTMNSPbYk53PrxZjI9lATOKTIw7oP1rD10lqhgPT8+N5D+7RuibtARTatruf+ucSx5fjCto4M5ml7AmPc3cNJD5ysxmJkwYxOLt54mUK9h7pP9GN2zGep67dG0GMadt9zE949cRXxsGGfyyxg/Yyv7UvJrvrEDZouVZ77ZyYw/jqFRC2bc15P7hrUul0++5eYbWfD8UK7v3oT8EhM3TV1do4hkZaSUvLlgDy9+twOAt+/sziu3JaCObIOm2UDG3DiaOZOu4f5r21NmtHDr278zd7XrmueumPXrPiZM+x2T2cqTN8Uz8+nh6HVa5XkN9UraGHDZcl/OXKwJtSRpkyheJaWc6LDfLl08zWGfz6SNWzUMZtFTfWhRP5DDaQWM++9fpNSgGGonI7eUG6etY9fJHJpEBvDL5EHlSSaONAr3Z/HT/ekWG05Kdglj3t/AATf10fNLjNz64XpW7csgIkjH4ucGMqBdgyrnhfhrmX1/Dwa2rUdeiYl7Zm5j0/Fst2yUmSw88NkW5v2VjL9OzbeP9WVMr6ZVzvPTqZn9WF9u79+cEqOF2z9c71JEsjIWq5Wnv9rKu0v2o1YJPnuoD49e377KeWq1io8eHsDkW+KxWCX3T1/Nxz/vdcuGlJIp32/lyU/WICW8cW9fptzXzyeiF1LKamSWLl8Hv6Ij1ACaRASw4Ik+dGwSSnJWCTdP/4ujNcgOJ54pZOTUNRzLsBUjWDp5MC0auC4SHx6kY/4TfRnQth5ZhQbGfbiRLTV0bc/mlXLjtLVsO5FNo3B/fpk8mG7NXU8x+OvUzLinG6PiG1FstPDAVzv4Y3/1M+iFpSZu/+9Glu9JJyxAy8JnBjCkY0OX52vUKj66vxePX98Ws0Uy8bPNfLHqWLU2DCYL//p4I7P/PI6fVs3cpwcyfoDr5TQhBK/e2Yup9/UBYNKXm3h1ztZqnchqlTw3cz2vz9mCSiX45ImhPDcuwWdqNlDXLb9siQrWM+/x3vRuGcm5AgPjPtrMzpM5Ts/ddyqXUdPWkqoUI1gyaRDR4TXL/AT6aZj9cG9uiG9EYZmZO/63iZX7nFfNTM4sYuTUNRxKzadlw2CWvjCEVtEhTs91RKtWMe2WTtzdtxkmi+TJOXv4YWuK03MzC8q4+b11bDqaSYNQP36aNIiEuMgabQghePW2brxyaxekhMnf7uTdJQec/tCLykzc+t4almw9RYi/lh9fGMp13WNqtAHwxOgufPHUENQqwdQFu3ji0/VYLFVjxU1mC/e9/wczftmDTqNmzgvX8a9rO7plw21kNd1yF/4thBgrhBjmOGHssG+Sbz+gd/wjnBsg2E/L1w/15OpODSgoNXHHJ1tYe7jiGvhfR89x03vryC40MLhDAxY8M6BcZtcd9Fo1n/yrB3f2i8VgsnL/rG0s2nK6wjkHU/IY+c4aTmUW0zU2nJ8nD6ZJDSL+jqhUgpdGteXJq1tilfDy4oPMWpNUwflSsou5cdpa9p3OI7ZeIL9MHky7xqFu2wB4YkR7pv+rJyoheOfH/bw4Z1eFWPGcQgOj317Fmv0Z1AvxY9nLV9PXyZCiOu4Y0oYf/n0tfjo1X/x+iLvfW4XBdH5lo6TMxC1vLGP+mqME+WtZ8vooxvTzTbCQI5JquuVOvFuZB7IHVSUJIeIdgq5WAXn2uaK/k3+McwP4adXMuLc743rFUGaycv+s7fysVJz8fU86t0/fSFGZmdE9mvDNY33dTjJxRK0STBnfhSeva43FKnnq2118/ucJALYez+LGaWs5l19Gv7b1WfzcQKKqqQDiCiEEjw5ryatj2iMEvLf8GFN/teU5H00vYNQ7a0k8W0SHJqEsfWEwzeoF1nxTJ9w1KI6vHuuLTqPi85XHeHjmZkxmK2nZxVz7+h/sOJFF03qB/PHKNXSJdXvVsgIjesay9NUbCAnQ8eNfidz8xm8UlZrIKzJww39+4vftyUSG+LF8yk0M7lp1rsAneJ4V5qy2fI1BVxebKypxxB00ahXTxncmIlDLzNVJPPXdbv7cf4ZFm05ilTBhUBxvje9aK+VQIQTPj2xPeKCOVxcd4LXFB9iZlMPy3amUGS2MiG/Mpw/0Qu+lnrid269qSqi/lkk/7OOr9ckkni1iw/508oqN9G4dxbeP9iXEzSojrhjZI4YfAgdy5/QNLNp8irScEk6eySc1u4T2MWH8+MJQosPd73k4o1/HRqx4ezSjXlnGn3tSGfbiEoxlZRw+nUPjqCB+fWsMbWK8e3m4TSUnNietxXxynT0yMLrCqVLmCSFmAguBRcruylkwNY+BLjD/qJbbjhCCF0e354VRbZESftmdgVCreXpEW6bcXjvHduT+IS2Zfk88KgHLdqdjtEjG94vl84euqrVj2xnRNZrPJsSj06hYdzQLAyqGdW7IvCf719qx7Qxo35CfXxhCaICWzUczycgzEN8ikl9fvrrWjm2nS4soVk8dQ+PIQPYmZXE4rZAWjUJZ8/4tF9yxnXXLVbED0A1+GRHeDKDC5ImL2vIeBV1dDP6Rzg222dGsvFJMBhNSSrQ6LSVm32tV5xYaMBrNSClRq9WUmiRmJxNHtbVRmF+MtEq0Og1So/W5jaIyE2VG27MSQmC04DuxBIUSgxFjWRlIKwiBwaKi1MfyyU6RgNXifHP+e3BWW96joKuLwT/SuS1WyXPf7eJ/vx9FYOXe/rHo1Cq+2ZDM03N2Y/KBY0gpmbrkAP+ZvwcpJXf3jyXYT8Ovu9OZ8OkWin0gMgDwzdpEJs7agsFoYUTHetQP0bP9ZC53zdxOto9kh5dtP83NU/+kuMzMNV2iaRkdzJG0fK5/YyUnz/pGV/yvg2kMn7SIzPxS+rarT0Kr+qRlFzPsxSXsOuFe2WXvcVGRQNrD1atQpba8N0FXF5p/nHOXmSw8OHMLczecxF+n5utH+/DquE58/VBPAvVqft6ZzgOfb6e0FvHoVqvkxe9388Gyw6gETJ+QwJTbu7Ho6X7UC9Gz4Ugmt370F7leqJLakVIy/dfDTJ67GynhxRs78OE93Zn/SC+aRQZwKL2A8TO2kuqFKqkjc9ae4K7p622z/8NbM/eZQfz2n+F0axHBqcxirn9zlUciks5Yvu0kI/+zhPxiI6P7xPHrW2P4/a1RXB0fQ2Z+Gde+9DPr9rmWuao1Hrbc0nVt+VoFXfmaf5RzF5WZuPOjjfy6K43QAC0/PN2fYZ1scyV9Wkcx77GriAjUsfZwJnfO2EJ+iefOZzRbefiLrcxek4heo+LLR/owvp8tf7lDTBg/PtOfmMgA9iTnctMHG7xKBrFaJa8u2Mc7Sw4iBEy7M54nR7RDCEGTiADmPdKLdo2CSc4qYfynWzl+xrvW9aNlB3l01masUjL5ps68N6EnKpUgMljPT5OHMKB9A87llzHy7T/ZctS71nXe6iOMe30ppQYz/7q2I3NfvB69VkOgn5aFL13HLQNaUlhqYtSry/h5c+WsYF8hwWp2vl3GOZ//GOfOKjRw83vr2Xgkk/qhfvz0/EB6toyqcE7npmEsfLIPjcL82Hkyl1s+2sy5fPd1xYsNZu7+eCNLtqUQ5Kdh3lP9ub5b4wrnNK8fxE/P9qdNoxCOnylkzPvrSfSga2syW3li9nZmrjqOVi2Y+WBv7h7YosI5UcF65kzsSY/m4ZzNN3D7p9vY46JWuDOklLwybxcvf28bVk67pwf/HtulQkRYsL+W+c8OPC8iOW1NtSKSzvjk5z38670/sFglz9+SwP8eH4LaQaZKp1Uz+5lhPDSiI0azldunruCblYc9suEeHnfLLwv+Ec6dml3CjdPWsvdULs3qBbJ08iDaN3Gu3xXXIIhFT/UlrkEQRzMKufm/mziVVVyjjdwiI+PeX8eag2dtLdvzg+jbtr7TcxuG+bP4mX4ktIggLaeUMe9vYN/pmp2v1Gjhvs82s2jLaQL0auY80Y9RCc4L0Qf7a/ny/gSGtq9PfqmJe2ZtZ+OxmrO9LFYrT3yxhelLD6JRCz5/pC8Tr2nr9Fy9Vs2Xj/bhnsFxlJks3Dl9g1MRycpIKXn9u808N3MdAFPu78/rE/o6DSdVqQQfPNiP/4xPwGqVPPTxWj740cc1KD2fULssuOKd+1hGAaOmruHEmULaNwnll0mDaFbPuQ63nUbh/ix8og9dmoaSkl3CzdM3caga2eGM3FJGT1vDzqQcmkQEsHTyYDo3q76WdFiAju8f78Og9vXJKTJyy/SN/FVN17agxMT46RtYsTeD8EAdi54dyMD21UeE+WnVfHxXV8Z0b0SpycLE2Tv5ba/zkFiAMqOFe/67gW/XnMBfp2beM4O5pV8Ll+eDTUTy/Qk9eGpkeyxWycMztzBzhetsL4vFylMz1jBl3jabDvnTw3nqpurjPYQQvDS+Bx882A+Al77ewktfb/Zh7Ld07dyXsXdf0c69+2QON05bS3puKb1aRvLT8wNdFiOoTESQjrmPXkW/1lFkFRq49eNNbEusmomVdLaQkVNXczRdSTJ5YTBxDV0nmTgSoNfw1UO9GZ3QhKIyM3d9spnle6qmWp7LL2PMu2vZcjyL6DB/lkwaRHw1SSaOaNQqpozrxL39YzFZJE9/v5fvN5+ucl5hqYlx765m6fbThAboWPLiMK6uNKRwhRCCl8d14fXxtrrw/56ziymL91VxPqPJwoR3/2DWr/vRa9XMe2kEdw2vmj3miodv6MTsZ4eiUav44Mc9PPK/tb5Z8pPStvzmdLt8nfuKjVDbcPgs93yyiRKDhWGdGjJrYm8CPAwnDfLT8OXEHjz93R5+25PBXZ9uZcaE7uXH95/O5bYPN5BVaCC+RQRzn+hHRA2FAiqj06j4eEJ3wgO1fL3uJBM/38a0O7qVHz+VWcytH64nObOYuAZBzH+6PzGRnoWTqlSCF25oQ0SQjveXH+PVnw6RV3JevCKroIyx01azOymbBmH+/PjCUDo6SW+tiUeva0dEkJ4nv9zGez8fJKvw/FJccZmJ295cxqpdpwn217H41ZH07+R8SFEdtw1sTXiQnvFTVvD1yiPkFBr45jkfhHFbfVdW+VLhoqifAgghcrHF3K6SUk6udGxq5X3KfnvkT7xjzrcDFT68xWLBv+N4hDmPkFYJqKK7MK5Pcz68JwFtLYrEW6yS/yzcz7xNp1Fh5dzuPzFmniQyrhOW+p0Z1DGa2Y/0IdALre/yLyIlH/52lA9+PYK0Wsg/uBbjuUQat0+gJKIDXWIj+f6p/l7Fojsyf0sKr/x0EKvFQtbuPylKPkCzzj05p29F84YhLHlxGM2rSW91h+W7Urnvk78oM5gpS9qMKf0wbbp254Qhmvphgfzy5o10jXM+H+Eumw+f4abXfyWv2MiADg1Y8/tSZGE6P01/3JluebXqpyI0dqC+27+cHjfs/gqZn3xZqp9eNLE2YJir/cBCJ/vL9cyx6as5u76cct1ytU6CkGj8ZGyHntJoNElfYLVa5TtLDkh9ky5SaP3KbTRq010Wlxp8YkNKKb9YdUzqGndSBAxtNuq1jJe5haU+s7FsV6oMaNbV4XvoZWizLjI1s8BnNtYdSJf6Rh0VkUQhUeukf8N28nByps9s7D+ZJZvd9ZUUUW0ULXnvdMtFaKz0G/Ca002Exl62AokXs1sepsgYO2qTt+B8Jk1legA/KP+2Z9m4jPpZvnw5mzZvAYuyNm0uI/nwbgLb3Ig6NNYHHx8s+cmYMg5XsJF+fB9h7W/yrY0zRyvYyEzaT/0u43ym923JP4kp9ZCDDQP5KYdo3uce1OG+0S235CbavodV6f5bjJSeO0Hn4Q+gDvONDQBLQTIy92T5dykqKmLr1q0sX77cUbe8eqSyzu3q2GXKxZxQiwBylGwaOxWcvRI1ZtlU1i0vLam0ZGU1IUu9F/urjCzNPO8QV6KNEt9pvMuSc+cdu4IN34aSyqKMKt/FY93yK3S2/EJ2w+265A862T8Wh242zrvlU+3n4KVuuRP96lpRZ+PSsuGBneq75SFNpd9VLzrdREjTy7ZbfnGM2MbM9vHzJMW54xWnHYtNtzy+0jVejbntf2gXY69aUWfj0rLhgZ3qnTs4Rvr1muR0E8Exdc5dwwMM43whwEmVjj0IJHK+ushKh2OTlGsedHHvKn/opUuXyr59+8qlS5f6/IdUZ+PSs+GmnRqcu4n06/Gs000EN7lsnfuiLYVdIJx++ISEBHbs2HFBDdfZuLRs1GCn+qWwoCYD9W3HOT1uOLIQWZR6WS6FXZFBLFUKAtbZuOJt1MaOLD2H4cgCF8cudC75heNyb7mdIoR4UF7gnNo6G5eWDW/tCCGmA11rOG2PlPIp7z/Z38MV6dx11FHHFZ44Ukcd/2TqnLuOOq5Q6py7jjquUC57566pPpO39ZuUa1ZW2lelPlRtbCnnDhNCTHXYF6/cZ6yPbOQKIXY62nA4VmWflzbihRCJip1yW86eYaXrJnlox1l9rmrv4amNK4nL2rlrqs9Um/pNspI0rbP6ULWxpVw/XDk/XkmiAZgoz8vktqh0jTffZ5yUsrusmmY7DJu+duXP5Y2NCCllnJSyO/AAtnrsVZ5hJTuTgDz7OZWfp5PzndXnqvYentq40risnZua6zP5sn6Ts/pQXtuSUu6SUk4WQoRh+9EmKS3STiV7bpqsmlTjzfcJc/KSqCkbzyMblZy4umQgRyIBx1KrNb1EnD3/mu7hqY0risvduWvKHPNZ/SYpZR62Fmkh4Cxn0VtbCdgEKVDuG4eSPac4fm1t+DwbzxXKOvOims8EbM+yh/Ida8wBdfH8a7qHRzauNC53566pPpPP6je5qA9Va1tKqxfmcL9E5Ye8E1vcfa1sSJt4fh62LvZYIcSw6rrL3thwYLgHnytJGSpEYMstqLa1d/b8a7qHpzauNC53566pPpMv6zc5qw/ltS0hxFSHiSG7Q213OCWM8y26tzYedHhp2NUdc5QJprHYxvWVu91ePTMnvYyazo9XWvokoIcbLX6V51/TPbywcUVxWTu3dFGfyT5D6+q4Oyg//gQH56hSH6qWtmZimxgaBoTJ8/WmwhzuUVsbC3CYFJNSLlLG+quwvUzKHdIHzyyCiuNbZ8/Q0c4ubC+asdictSac1edyeo9a2LiiqAs/raOOK5TLuuWuo446XFPn3HXUcYVS59x11HGFUufcddRxhVLn3HXUcYVS59y1QFlHXalsPg1tFEKECSF21uL6YUKIRC+vLY91F0JUWAt3+M4LlaCYsUo0nT1ZxGnCSx0XnzrnrgXKOuoubIqtbq+hu3nvPGCo/f9FjcL6Va5fhfcRWQlKrLtdtTbPnlXl8J23K+vmi6SUE7FFgKGcW33d3zouCnXOfQmjOLgd5/KcPkZ5idhfVMOABUqEV+VoOfv59lZ9B5S/VCZe6M9ZR81ckeqnlwqKoyRhC+PcgS2KaypgT78cbk/FVLq1K7HFZ28HAoBXpJRx9vRMpcu7S7nfQilluHJsoZQyXLnPJOUccAiRddgfD8yq9OJwZLg9Mk5KuUiJCoOqvYAeyvcbp1zjmCVX13JfAtQ59wVC+eHnOIbESimHK46yQ0qZJ4SwO3Z5qKcQYiIwRTl+l8P+JIfY6CQhRJLjMeU+Y6mYv2z/LJNQcqGVfbcAbqmEVqMmul1KOUsI4SzbKkcIEVbNC6SOi0Bdt/wCoDjrcCq2dhH25AonP/od2FrmMGwvBE+dwh7TXdmmfX8PxX68ss+5SLd3zITzLygFn2Xj1eE9dc7tY5QfeQ62rrVj97SmlmwKtsynaserDk7kmKSRoPx3ZyWbdgcrT6RQus8+czyHvHBHu+4KNtRxAalz7lqgtITx2MafY5Xu70JsXeBpKNlV9rGpXUVE2Wf/t33pKMFx3Op4rrJrpXKu3antS1HDsHXT7YL8Ycr9hyn/Hutkf4XsrUpUd8zZdx6rzBdclAm/OtynLivsEkDpjn/usMsuMvB3fJaxiv3KMlKe3GOS8nKr42+kruW+NJgqpRxn38Bz8QNfoUzaJdR4oguUl8MFLx1UR83UzZZfGsy0z3Qr/5/4N880rxJCxHvaeisvpLy6WfJLg7pueR11XKHUdcvrqOMKpc6566jjCqXOueuo4wqlzrnrqOMKpc6566jjCuX/AXo8AvEt2Q2rAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 252x216 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3.5,3))\n",
    "ax=plt.subplot(111)\n",
    "\n",
    "color_param = np.array(list(avg_losses_5000.values()))\n",
    "\n",
    "\n",
    "#color_param=color_param/color_param.max()\n",
    "\n",
    "sm=plt.cm.ScalarMappable(cmap=plt.cm.get_cmap('Blues_r'),norm=plt.Normalize(vmin=min(list(avg_losses_5000.values())),vmax=115))\n",
    "sm._A=[]\n",
    "cb=plt.colorbar(sm)\n",
    "cb.set_label('Average loss (dB)',labelpad=10)\n",
    "\n",
    "for start, end, col in zip(start_points,end_points,color_param):\n",
    "    plt.plot(start,end,linestyle='-',linewidth=2,color=sm.to_rgba(col))\n",
    "\n",
    "for i in range(6):\n",
    "    for j in range(-3,4):\n",
    "        plt.plot([i],[j],'ok',markersize=5)\n",
    "        \n",
    "\n",
    "#cb.set_ticks([100,200,300,400,500,600,700])\n",
    "\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.spines['left'].set_visible(False)\n",
    "\n",
    "ax.set_xlabel(r'Longitude ($^\\circ$E)')\n",
    "ax.set_ylabel(r'Latitude ($^\\circ$N)')\n",
    "\n",
    "ax.set_xticks([0,1,2,3,4,5])\n",
    "ax.set_xticklabels(angles_long)\n",
    "\n",
    "ax.set_yticks([-3,-2,-1,0,1,2,3])\n",
    "ax.set_yticklabels(angles_lat)\n",
    "\n",
    "ax.set_title('$h=5000$ km')\n",
    "    \n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('grid_losses_5000_28July2020.pdf',bbox_inches='tight')\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{0: 74.54632183142768,\n",
       " 1: 74.58182192913374,\n",
       " 2: 74.71491425972852,\n",
       " 3: 75.50856237363504,\n",
       " 4: 75.39703579191627,\n",
       " 5: 76.09507552430176,\n",
       " 6: 76.1794278900986,\n",
       " 7: 76.2675428910753,\n",
       " 8: 76.3143937024622,\n",
       " 9: 75.42130678450845,\n",
       " 10: 77.00393652999185,\n",
       " 11: 76.89985770997976,\n",
       " 12: 77.20248569366676,\n",
       " 13: 77.20512806299834,\n",
       " 14: 76.38009445016934,\n",
       " 15: 77.2839185237753,\n",
       " 16: 77.0709507207776,\n",
       " 17: 77.39261925385581,\n",
       " 18: 77.39024673223983,\n",
       " 19: 76.75226892690867,\n",
       " 20: 77.00775576179474,\n",
       " 21: 76.98120377572383,\n",
       " 22: 77.17340018290265,\n",
       " 23: 77.17226297924762,\n",
       " 24: 76.49910771743325,\n",
       " 25: 75.80568087615241,\n",
       " 26: 75.78007930593905,\n",
       " 27: 76.34802305719947,\n",
       " 28: 76.26646337101603,\n",
       " 29: 75.29424560944071,\n",
       " 30: 76.70922321826198,\n",
       " 31: 75.41902210161622,\n",
       " 32: 77.37009158185599,\n",
       " 33: 76.7199405204087,\n",
       " 34: 77.51121714842915,\n",
       " 35: 76.23121705448546,\n",
       " 36: 76.63689117702388,\n",
       " 37: 76.59226533438189,\n",
       " 38: 76.66324633701295,\n",
       " 39: 76.79700973682449,\n",
       " 40: 77.04652047019971,\n",
       " 41: 78.71573146256728,\n",
       " 42: 77.64963785849118,\n",
       " 43: 77.52684538510063,\n",
       " 44: 77.52675977750556,\n",
       " 45: 77.50665778498299,\n",
       " 46: 78.11820491807383,\n",
       " 47: 77.921733189282,\n",
       " 48: 77.24951316082274,\n",
       " 49: 77.05833834398211,\n",
       " 50: 77.24916097393715,\n",
       " 51: 77.34341544344781,\n",
       " 52: 76.2962763445971,\n",
       " 53: 77.294179178801,\n",
       " 54: 77.56793036377495,\n",
       " 55: 77.38669450894379,\n",
       " 56: 77.3466060865375,\n",
       " 57: 77.5757133173152,\n",
       " 58: 76.64988247286593,\n",
       " 59: 76.82697419667021,\n",
       " 60: 77.51116812192711,\n",
       " 61: 77.3643574642479,\n",
       " 62: 77.33992391544321,\n",
       " 63: 77.45341804232683,\n",
       " 64: 76.76780316579537,\n",
       " 65: 77.76243867735968,\n",
       " 66: 77.07365618654902,\n",
       " 67: 76.38355415144325,\n",
       " 68: 76.26522458376085,\n",
       " 69: 76.70314175396284,\n",
       " 70: 77.8837118964673,\n",
       " 71: 82.75087559623555,\n",
       " 72: 82.3833424469425,\n",
       " 73: 89.51637863413943,\n",
       " 74: 81.99852052299133,\n",
       " 75: 80.9123538684483,\n",
       " 76: 83.26900778337644,\n",
       " 77: 82.49212273474686,\n",
       " 78: 95.64192354064447,\n",
       " 79: 101.16048012187336,\n",
       " 80: 101.19641411808887,\n",
       " 81: 92.7132722298167,\n",
       " 82: 81.69248961969627,\n",
       " 83: 82.71118380735638,\n",
       " 84: 96.89993107199413,\n",
       " 85: 101.34237751486468,\n",
       " 86: 111.99962921843672,\n",
       " 87: 108.17196882542332,\n",
       " 88: 80.2276969488652,\n",
       " 89: 81.01823840587672,\n",
       " 90: 96.17150337624861,\n",
       " 91: 101.14573126296887,\n",
       " 92: 111.36351778804944,\n",
       " 93: 110.81423817847686,\n",
       " 94: 79.84183859124,\n",
       " 95: 78.43570407452,\n",
       " 96: 79.55366515508113,\n",
       " 97: 82.97402783349648,\n",
       " 98: 92.66686992198471,\n",
       " 99: 85.2769917003422,\n",
       " 100: 78.57646126424277,\n",
       " 101: 84.26699932246281,\n",
       " 102: 81.33144286426743,\n",
       " 103: 81.23404614296345,\n",
       " 104: 86.5105597996348,\n",
       " 105: 81.78648085008678,\n",
       " 106: 82.30705499365183,\n",
       " 107: 83.41497113264654,\n",
       " 108: 96.94434733569477,\n",
       " 109: 101.25111347348445,\n",
       " 110: 104.10968659482702,\n",
       " 111: 95.5776848750086,\n",
       " 112: 80.81184454964765,\n",
       " 113: 85.31516154938295,\n",
       " 114: 103.18073187011228,\n",
       " 115: inf,\n",
       " 116: 103.75536713420072,\n",
       " 117: 97.68307177152283,\n",
       " 118: 81.7219002499385,\n",
       " 119: 81.51162449959284,\n",
       " 120: 101.2884170522365,\n",
       " 121: inf,\n",
       " 122: 104.21997579511994,\n",
       " 123: 97.50198245014707,\n",
       " 124: 81.36589632540436,\n",
       " 125: 79.06279705695097,\n",
       " 126: 85.36543914223799,\n",
       " 127: 93.32863507485095,\n",
       " 128: 82.42395158106667,\n",
       " 129: 79.3761265667447,\n",
       " 130: 78.40024800867974}"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "avg_losses_5000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/plots_square_28July2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from numpy.linalg import norm\n",
    "import matplotlib.pyplot as plt\n",
    "import pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "########################################################\n",
    "### Data for diagonal pairs only\n",
    "########################################################\n",
    "\n",
    "##### Please contact Sumeet Khatri at skhatr5@lsu.edu for the file 'simulation_square_4Nov2019_results_spec_27July2020.pkl'.\n",
    "\n",
    "S,G,G_pair_labels,H,assignments,results=pickle.load(open('simulation_square_4Nov2019_results_spec_27July2020.pkl','rb'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ground_distance(g1,g2,R=6.371e6,spherical=False):\n",
    "\n",
    "    # Last modified: 15 August 2019\n",
    "\n",
    "    '''\n",
    "    Given two points g1 and g2 on the Earth (in Cartesian coordinates by default),\n",
    "    this function finds the straight line ground distance between the points based\n",
    "    on the angular separation of the points.\n",
    "    '''\n",
    "\n",
    "    if spherical:  # If points are given in spherical coordinates, convert them to Cartesian first\n",
    "        g1=generate_point(g1[0],g1[1],g1[2])\n",
    "        g2=generate_point(g2[0],g2[1],g2[2])\n",
    "\n",
    "    g1=np.array(g1)\n",
    "    g2=np.array(g2)\n",
    "\n",
    "    d=norm(g1-g2)  # Euclidean distance between g1 and g2\n",
    "\n",
    "    \n",
    "    D=R*np.arcsin((d/(2*R**2))*np.sqrt(4*R**2-d**2))\n",
    "\n",
    "    return D"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "start_points_spec2=[]\n",
    "end_points_spec2=[]\n",
    "\n",
    "for pair in G_pair_labels:\n",
    "    x1=pair[0][0]\n",
    "    x2=pair[1][0]\n",
    "    y1=pair[0][1]\n",
    "    y2=pair[1][1]\n",
    "    start_points_spec2.append([x1,x2])\n",
    "    end_points_spec2.append([y1,y2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Angles in degrees\n",
    "sep_angle=17.986432118374612\n",
    "\n",
    "angles_long=[np.around(i*sep_angle,1) for i in range(6)]\n",
    "angles_lat=[-np.around(i*sep_angle,1) for i in range(1,4)][::-1]+[np.around(i*sep_angle,1) for i in range(4)]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(6,4))\n",
    "\n",
    "for start, end in zip(start_points_spec2,end_points_spec2):\n",
    "    plt.plot(start,end,'-b',linewidth=5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "in_range_1000,times_1000,time_gaps_1000,num_ebits_1000,avg_rate_1000,avg_rates_1000,avg_trans_1000,avg_losses_1000=results[1000000]\n",
    "in_range_2000,times_2000,time_gaps_2000,num_ebits_2000,avg_rate_2000,avg_rates_2000,avg_trans_2000,avg_losses_2000=results[2000000]\n",
    "in_range_3000,times_3000,time_gaps_3000,num_ebits_3000,avg_rate_3000,avg_rates_3000,avg_trans_3000,avg_losses_3000=results[3000000]\n",
    "in_range_4000,times_4000,time_gaps_4000,num_ebits_4000,avg_rate_4000,avg_rates_4000,avg_trans_4000,avg_losses_4000=results[4000000]\n",
    "in_range_5000,times_5000,time_gaps_5000,num_ebits_5000,avg_rate_5000,avg_rates_5000,avg_trans_5000,avg_losses_5000=results[5000000]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{0: 76.59107771136982,\n",
       " 1: 77.58940284496488,\n",
       " 2: 77.5640078235393,\n",
       " 3: 77.42755976350895,\n",
       " 4: 77.58225092857691,\n",
       " 5: 77.23452328320838,\n",
       " 6: 76.65199233348295,\n",
       " 7: 78.12168856980891,\n",
       " 8: 78.47993230783223,\n",
       " 9: 78.22486261853376,\n",
       " 10: 77.78595649226351,\n",
       " 11: 76.75160342144464,\n",
       " 12: 77.0502468648474,\n",
       " 13: 77.34062575668376,\n",
       " 14: 78.56140088193222,\n",
       " 15: 78.54227483229859,\n",
       " 16: 77.29528162065199,\n",
       " 17: 77.76951786303313,\n",
       " 18: 76.91956765294093,\n",
       " 19: 77.17668947303775,\n",
       " 20: 78.39260626134815,\n",
       " 21: 78.50272439293592,\n",
       " 22: 77.30966107373249,\n",
       " 23: 77.63530834825258,\n",
       " 24: 77.39513847840902,\n",
       " 25: 77.67847455165365,\n",
       " 26: 77.71797127758859,\n",
       " 27: 77.11338683252934,\n",
       " 28: 76.63885842174872,\n",
       " 29: 77.4430539045704,\n",
       " 30: 75.67366130171803,\n",
       " 31: 76.96904784342125,\n",
       " 32: 77.7595477562604,\n",
       " 33: 78.00703491668854,\n",
       " 34: 77.53784933283913,\n",
       " 35: 76.98986868565342,\n",
       " 36: 76.65659569281917,\n",
       " 37: 77.98890556192883,\n",
       " 38: 78.39505510415576,\n",
       " 39: 78.50658949494576,\n",
       " 40: 77.44030878570312,\n",
       " 41: 77.65316504774012,\n",
       " 42: 76.80679614033684,\n",
       " 43: 77.71701704276201,\n",
       " 44: 78.56329465790479,\n",
       " 45: 78.55564736939108,\n",
       " 46: 77.19987553021296,\n",
       " 47: 77.09278770707216,\n",
       " 48: 77.35402961941378,\n",
       " 49: 77.77697795457479,\n",
       " 50: 78.47136255118377,\n",
       " 51: 78.35900781006582,\n",
       " 52: 77.20302839933422,\n",
       " 53: 76.99211619910889,\n",
       " 54: 77.1864734381397,\n",
       " 55: 76.49676433684229,\n",
       " 56: 77.36632226574622,\n",
       " 57: 77.91053693272087,\n",
       " 58: 77.55893369665759,\n",
       " 59: 78.32885653278106}"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "avg_losses_5000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{0: 63.817847105368976,\n",
       " 1: 66.83922370268138,\n",
       " 2: 68.75879762545807,\n",
       " 3: 68.64613321472132,\n",
       " 4: 66.96282869882333,\n",
       " 5: 63.97012163948464,\n",
       " 6: 63.862998188343745,\n",
       " 7: 66.98308854788814,\n",
       " 8: 68.89497560817549,\n",
       " 9: 68.78948992559091,\n",
       " 10: 66.92766169398864,\n",
       " 11: 63.95014671993975,\n",
       " 12: 63.93374515228807,\n",
       " 13: 67.02343801900642,\n",
       " 14: 68.94599521076812,\n",
       " 15: 68.79660831626894,\n",
       " 16: 66.89776241833029,\n",
       " 17: 63.936280186171004,\n",
       " 18: 63.943210485936945,\n",
       " 19: 67.02422740255747,\n",
       " 20: 68.91007069632293,\n",
       " 21: 68.76115325235232,\n",
       " 22: 66.88066519235805,\n",
       " 23: 63.89406894096125,\n",
       " 24: 66.2648557602033,\n",
       " 25: 67.27105817616378,\n",
       " 26: 69.22116413067619,\n",
       " 27: 68.99196390706463,\n",
       " 28: 66.61735060525513,\n",
       " 29: 62.760304090244915,\n",
       " 30: 63.42774842512212,\n",
       " 31: 67.0345429182163,\n",
       " 32: 68.74114968546536,\n",
       " 33: 68.80677323778471,\n",
       " 34: 66.81515182666728,\n",
       " 35: 63.726677653437235,\n",
       " 36: 64.06251315900745,\n",
       " 37: 67.05703120747734,\n",
       " 38: 68.73927486087621,\n",
       " 39: 68.84574784163372,\n",
       " 40: 67.07156034088183,\n",
       " 41: 63.99028249449337,\n",
       " 42: 64.05697641787474,\n",
       " 43: 67.03808919983794,\n",
       " 44: 68.71005827986448,\n",
       " 45: 68.86607711916652,\n",
       " 46: 67.13706443781979,\n",
       " 47: 64.07631486109165,\n",
       " 48: 64.03086836126934,\n",
       " 49: 67.0268318937219,\n",
       " 50: 68.72221461019453,\n",
       " 51: 68.87655935036685,\n",
       " 52: 67.12063974509404,\n",
       " 53: 64.04711930182567,\n",
       " 54: 62.837081963817326,\n",
       " 55: 66.51334852695871,\n",
       " 56: 68.29397010811282,\n",
       " 57: 68.48962675064142,\n",
       " 58: 67.04495981446198,\n",
       " 59: 64.94613479408284}"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "avg_losses_1000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{0: 415.05917755582567,\n",
       " 1: 207.08475596347256,\n",
       " 2: 133.02378444694034,\n",
       " 3: 136.55525977708825,\n",
       " 4: 201.17269476048244,\n",
       " 5: 400.9265286281403,\n",
       " 6: 410.90699181722294,\n",
       " 7: 200.25199939815622,\n",
       " 8: 128.95512783416908,\n",
       " 9: 132.24573789655406,\n",
       " 10: 202.94583396025706,\n",
       " 11: 402.82341639565027,\n",
       " 12: 404.37677804655755,\n",
       " 13: 198.4510480202765,\n",
       " 14: 127.44115230147722,\n",
       " 15: 131.88152914896972,\n",
       " 16: 204.2414439647715,\n",
       " 17: 404.0149072348757,\n",
       " 18: 403.4036064397565,\n",
       " 19: 198.38823624726794,\n",
       " 20: 128.4989988541813,\n",
       " 21: 133.03604124952327,\n",
       " 22: 205.13128320274296,\n",
       " 23: 407.9673962106999,\n",
       " 24: 236.30492702630556,\n",
       " 25: 187.38239140750906,\n",
       " 26: 119.58954178771259,\n",
       " 27: 126.1332739204409,\n",
       " 28: 217.90965382345252,\n",
       " 29: 529.6937188227107,\n",
       " 30: 454.1101376141481,\n",
       " 31: 197.92785963126008,\n",
       " 32: 133.57939144223005,\n",
       " 33: 131.61558315297347,\n",
       " 34: 208.19644448559959,\n",
       " 35: 423.9439242601413,\n",
       " 36: 392.41322438398305,\n",
       " 37: 196.99082186548802,\n",
       " 38: 133.69984143702112,\n",
       " 39: 130.4061064108058,\n",
       " 40: 196.267080242128,\n",
       " 41: 399.0814689644836,\n",
       " 42: 393.02746495989703,\n",
       " 43: 197.85240911563554,\n",
       " 44: 134.57225032117822,\n",
       " 45: 129.87320748602423,\n",
       " 46: 193.3441742572428,\n",
       " 47: 391.1663290934141,\n",
       " 48: 395.3258064142731,\n",
       " 49: 198.28881610166545,\n",
       " 50: 134.14818115531278,\n",
       " 51: 129.46421916412933,\n",
       " 52: 194.09145727479907,\n",
       " 53: 393.8300945590934,\n",
       " 54: 520.4927142047002,\n",
       " 55: 223.1697897015109,\n",
       " 56: 148.0680431939453,\n",
       " 57: 141.5906991817234,\n",
       " 58: 197.46971678568633,\n",
       " 59: 320.0672330181357}"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "avg_rates_1000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3.5,3))\n",
    "ax=plt.subplot(111)\n",
    "\n",
    "color_param = np.array(list(avg_losses_1000.values()))\n",
    "\n",
    "\n",
    "#color_param=color_param/color_param.max()\n",
    "\n",
    "sm=plt.cm.ScalarMappable(cmap=plt.cm.get_cmap('Blues_r'),norm=plt.Normalize(vmin=min(list(avg_losses_1000.values())),vmax=max(list(avg_losses_1000.values()))))\n",
    "sm._A=[]\n",
    "cb=plt.colorbar(sm)\n",
    "cb.set_label('Average loss (dB)',labelpad=10)\n",
    "\n",
    "for start, end, col in zip(start_points_spec2,end_points_spec2,color_param):\n",
    "    plt.plot(start,end,linestyle='-',linewidth=2,color=sm.to_rgba(col))\n",
    "\n",
    "for i in range(6):\n",
    "    for j in range(-3,4):\n",
    "        plt.plot([i],[j],'ok',markersize=5)\n",
    "        \n",
    "\n",
    "#cb.set_ticks([100,200,300,400,500,600,700])\n",
    "\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.spines['left'].set_visible(False)\n",
    "\n",
    "ax.set_xlabel(r'Longitude ($^\\circ$E)')\n",
    "ax.set_ylabel(r'Latitude ($^\\circ$N)')\n",
    "\n",
    "ax.set_xticks([0,1,2,3,4,5])\n",
    "ax.set_xticklabels(angles_long)\n",
    "\n",
    "ax.set_yticks([-3,-2,-1,0,1,2,3])\n",
    "ax.set_yticklabels(angles_lat)\n",
    "\n",
    "ax.set_title('$h=1000$ km')\n",
    "    \n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('grid_losses_h1000_diagonals_28July2020.pdf',bbox_inches='tight')\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3.5,3))\n",
    "ax=plt.subplot(111)\n",
    "\n",
    "color_param = np.array(list(avg_rates_1000.values()))\n",
    "\n",
    "\n",
    "color_param=color_param/color_param.max()\n",
    "    \n",
    "for start, end, col in zip(start_points_spec2,end_points_spec2,color_param):\n",
    "    plt.plot(start,end,linestyle='-',linewidth=2,color=plt.cm.Blues(col))\n",
    "\n",
    "for i in range(6):\n",
    "    for j in range(-3,4):\n",
    "        plt.plot([i],[j],'ok',markersize=5)\n",
    "        \n",
    "sm=plt.cm.ScalarMappable(cmap=plt.cm.get_cmap('Blues'),norm=plt.Normalize(vmin=min(list(avg_rates_1000.values())),vmax=max(list(avg_rates_1000.values()))))\n",
    "sm._A=[]\n",
    "cb=plt.colorbar(sm)\n",
    "cb.set_label('Rate (ebits/sec)',labelpad=10)\n",
    "#cb.set_ticks([100,200,300,400,500,600,700])\n",
    "\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.spines['left'].set_visible(False)\n",
    "\n",
    "ax.set_xlabel(r'Longitude ($^\\circ$E)')\n",
    "ax.set_ylabel(r'Latitude ($^\\circ$N)')\n",
    "\n",
    "ax.set_xticks([0,1,2,3,4,5])\n",
    "ax.set_xticklabels(angles_long)\n",
    "\n",
    "ax.set_yticks([-3,-2,-1,0,1,2,3])\n",
    "ax.set_yticklabels(angles_lat)\n",
    "\n",
    "ax.set_title('$h=1000$ km')\n",
    "    \n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('grid_rates_h1000_diagonals_28July2020.pdf',bbox_inches='tight')\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3.5,3))\n",
    "ax=plt.subplot(111)\n",
    "\n",
    "color_param = np.array(list(avg_losses_5000.values()))\n",
    "\n",
    "\n",
    "#color_param=color_param/color_param.max()\n",
    "\n",
    "sm=plt.cm.ScalarMappable(cmap=plt.cm.get_cmap('Blues_r'),norm=plt.Normalize(vmin=min(list(avg_losses_5000.values())),vmax=max(list(avg_losses_5000.values()))))\n",
    "sm._A=[]\n",
    "cb=plt.colorbar(sm)\n",
    "cb.set_label('Average loss (dB)',labelpad=10)\n",
    "\n",
    "for start, end, col in zip(start_points_spec2,end_points_spec2,color_param):\n",
    "    plt.plot(start,end,linestyle='-',linewidth=2,color=sm.to_rgba(col))\n",
    "\n",
    "for i in range(6):\n",
    "    for j in range(-3,4):\n",
    "        plt.plot([i],[j],'ok',markersize=5)\n",
    "        \n",
    "\n",
    "#cb.set_ticks([100,200,300,400,500,600,700])\n",
    "\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.spines['left'].set_visible(False)\n",
    "\n",
    "ax.set_xlabel(r'Longitude ($^\\circ$E)')\n",
    "ax.set_ylabel(r'Latitude ($^\\circ$N)')\n",
    "\n",
    "ax.set_xticks([0,1,2,3,4,5])\n",
    "ax.set_xticklabels(angles_long)\n",
    "\n",
    "ax.set_yticks([-3,-2,-1,0,1,2,3])\n",
    "ax.set_yticklabels(angles_lat)\n",
    "\n",
    "ax.set_title('$h=5000$ km')\n",
    "    \n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('grid_losses_h5000_diagonals_28July2020.pdf',bbox_inches='tight')\n",
    "    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/process_data_14Oct2019.py <==
from satellite_simulations_3Oct2019 import *
import pickle
import pandas as pd


def get_data(filename,all=True,json=False,multiple_alt=False):

    # Last modified: 15 October 2019
    
    if not json:
        f=open(filename,'rb')
        if all:
            if multiple_alt:
                data,S,G,G_pair_labels,sep_distances,sep_angles,h=pickle.load(f)
                f.close()
                return data,S,G,G_pair_labels,sep_distances,sep_angles,h
            else:
                data,S,G,G_pair_labels,sep_distances,sep_angles,_=pickle.load(f)
                f.close()
                return data,S,G,G_pair_labels,sep_distances,sep_angles
        else:
            if multiple_alt:
                data,S,G,G_pair_labels,h=pickle.load(f)
                f.close()
                return data,S,G,G_pair_labels,h
            else:
                data,S,G,G_pair_labels,_=pickle.load(f)
                f.close()
                return data,S,G,G_pair_labels
    elif json:
        f1=open(filename+'.pkl','rb')
        if all:
            if multiple_alt:
                S,G,G_pair_labels,sep_distances,sep_angles,H=pickle.load(f1)
                f1.close()
            else:
                S,G,G_pair_labels,sep_distances,sep_angles,_=pickle.load(f1)
                f1.close()
        else:
            if multiple_alt:
                S,G,G_pair_labels,H=pickle.load(f1)
                f1.close()
            else:
                S,G,G_pair_labels,_=pickle.load(f1)
                f1.close()
        f2=open(filename+'.json')
        df=pd.read_json(f2)
        f2.close()
        data=df.to_dict("split")
        times=data['index']
        # Reconstruct data to conform with original structure
        data_new={}
        for i in range(len(times)):
            t=times[i]
            data_new[t]={}
            data_new[t]['ground station pairs']={}
            for pair in G_pair_labels:
                data_new[t]['ground station pairs'][str(pair)]={}
                if multiple_alt:
                    data_new[t]['ground station pairs'][str(pair)]['in range']={}
                    for h in H:
                        g_data=data['data'][i][0][str(pair)]['in range'][str(h/1000)]
                        g_data_new=[]
                        for sat in g_data:
                            g_data_new.append([tuple(sat[0])]+sat[1:])
                        data_new[t]['ground station pairs'][str(pair)]['in range'][h/1000]=g_data_new
                else:
                    g_data=data['data'][i][0][str(pair)]['in range']
                    g_data_new=[]
                    for sat in g_data:
                        g_data_new.append([tuple(sat[0])]+sat[1:])
                    data_new[t]['ground station pairs'][str(pair)]['in range']=g_data_new

        if all:
            if multiple_alt:
                return data_new,S,G,G_pair_labels,sep_distances,sep_angles,H
            else:
                return data_new,S,G,G_pair_labels,sep_distances,sep_angles
        else:
            if multiple_alt:
                return data_new,S,G,G_pair_labels,H
            else:
                return data_new,S,G,G_pair_labels



def get_range_data(data,G_pair_labels,h=None):

    # Last modified: 3 October 2019

    '''
    If multiple satellite altitudes are contained in data, then h must be 
    specified as a number in meters.
    '''

    in_range={} # Dictionary for each ground station pair, showing a list of zeros and ones (zero==not in range, 1==in range of a satellite)
    times={}  # Dictionary for each ground station pair, showing the times at which it is in range of a satellite.
    time_gaps={}  # Dictionary for each ground station pair, showing the times at which it is not in range of a satellite.
    num_sats={}  # Dictionary for each ground station pair, showing the number of satellites in the range of each ground station pair.

    for i in range(len(G_pair_labels)):
        in_range[i],times[i],time_gaps[i],num_sats[i]=range_times(data,str(G_pair_labels[i]),h=h)

    return in_range,times,time_gaps,num_sats


def get_time_gap_lengths(time_gaps):

    # Last modified: 7 August 2019

    time_gap_lengths={}

    for i in range(len(time_gaps)):
        if len(time_gaps[i])==0:
            time_gap_lengths[i]=np.array([])
        else:
            tmp=np.array([time_gaps[i][j+1]-time_gaps[i][j] for j in range(len(time_gaps[i])-1)])
            tmp2=tmp==np.ones(len(tmp))
            tmp3=np.argwhere(tmp2==False)
            tmp3=[tmp3[i][0] for i in range(len(tmp3))]
            tmp4=[tmp2[i:j] for i,j in zip([0]+tmp3,tmp3+[None])]

            time_gap_lengths[i]=np.array([len(elem) for elem in tmp4])

    return time_gap_lengths


def get_avg_losses(data,G_pair_labels,h=None):

    # Last modified: 3 October 2019

    T=len(data) # Total simulation time
    avg_trans={}  # Average transmissivity
    avg_loss={}  # Average loss
    for i in range(len(G_pair_labels)):
        avg_loss[i]=0
        avg_trans[i]=0

    for t in range(T):
        for i in range(len(G_pair_labels)):
            if h==None:
                g_range=data[t]['ground station pairs'][str(G_pair_labels[i])]['in range']
            else:
                g_range=data[t]['ground station pairs'][str(G_pair_labels[i])]['in range'][h/1000]
            if not g_range:
                avg_loss[i]+=0
                avg_trans[i]+=0
            else:
                avg_loss[i]+=min([g_range[j][4] for j in range(len(g_range))])/T
                avg_trans[i]+=max([g_range[j][3] for j in range(len(g_range))])/T

    return avg_trans,avg_loss


def get_avg_rate(data,pair,R=1e9,all_pairs=False,h=None):

    # Last modified: 3 October 2019

    '''
    Gets the time-average rate for the given pair of ground stations.
    The total time is taken to be the simulation time from data.
    The pair should be specified as a string.

    R is the repetition rate of the source (in ebits/second).

    R*eta is the average number of ebits in each second of the simulation. Because the
    ground stations and the satellites are moving, the quantity R*eta varies with time
    (because eta is a function of time). So the quantity avg_rate is the number of ebits
    obtained in the simulation divided by the simulation time.

    If all_pairs=True, then the variable pair should contain a list of pair labels.
    '''

    T=len(data) # Total simulation time

    def pair_rate(pair):

        num_pairs=[]  # The number of ebits transmitted to the ground stations for each time step
        avg_rate=0

        for t in range(T):
            if h==None:
                g_range=data[t]['ground station pairs'][pair]['in range']
            else:
                g_range=data[t]['ground station pairs'][pair]['in range'][h/1000]
            if not g_range:
                num_pairs.append(0)
                avg_rate+=0/T
            else:
                eta=max([g_range[j][3] for j in range(len(g_range))])   # Take the satellite corresponding to the maximum transmissivity
                num_pairs.append(np.random.binomial(R,eta))
                avg_rate+=R*eta/T

        return avg_rate,np.array(num_pairs)

    if not all_pairs:
        return pair_rate(pair)
    elif all_pairs==True:

        avg_rates={}

        G_pair_labels=pair

        for i in range(len(G_pair_labels)):
            avg_rates[i]=pair_rate(str(G_pair_labels[i]))
        
        return avg_rates


def extract_results(data_vars,json=False,multiple_alt=False,pkl=False):

    # Last modified: 15 October 2019

    '''
    Extracts and organizes all of the data from the filename containing 
    the raw simulation data.

    The pkl flag is for whether the results of this function should be
    dumped into a pickle file.

    The required variables are: data, S, G_pair_labels, sep_distances
    '''

    if type(data_vars)==str:  # First argument is filename containing the data, so the data needs to be extracted first
        filename=data_vars
        if multiple_alt:
            data,S,_,G_pair_labels,sep_distances,_,_=get_data(filename,json=json,multiple_alt=multiple_alt)
        else:
            data,S,_,G_pair_labels,sep_distances,_=get_data(filename,json=json,multiple_alt=multiple_alt)
    elif type(data_vars)==list:  # First argument already contains all of the needed data
        data=data_vars[0]
        S=data_vars[1]
        G_pair_labels=data_vars[2]
        sep_distances=data_vars[3]
        filename=data_vars[4]  # Filename for saving the output to a pkl file.

    R={}

    R['# rings']=len(S)
    R['# Sats. per ring']=len(S[1])-1
    R['Total # of sats.']=len(S)*(len(S[1])-1)

    R['Time of run']=len(data)

    R['Ground station separations']=sep_distances[0:-1]
    D=sep_distances[0:-1]

    if multiple_alt:
        H=list(S[1][1].keys())
        for h in H:
            R[h]={}
    else:
        H=[1]
        for h in H:
            R[h]={}

    for h in H:
        if h==1:
            _,_,time_gaps,_=get_range_data(data,G_pair_labels,h=None)
            _,avg_loss=get_avg_losses(data,G_pair_labels,h=None)
            avg_rates=get_avg_rate(data,G_pair_labels,all_pairs=True,h=None)
        else:
            _,_,time_gaps,_=get_range_data(data,G_pair_labels,h=h*1e3)
            _,avg_loss=get_avg_losses(data,G_pair_labels,h=h*1e3)
            avg_rates=get_avg_rate(data,G_pair_labels,all_pairs=True,h=h*1e3)
        
        time_gap_lengths=get_time_gap_lengths(time_gaps)

        num_time_gaps=[len(time_gap_lengths[i]) for i in range(len(time_gap_lengths))]
        len_time_gaps=[np.mean(time_gap_lengths[i]) for i in range(len(time_gap_lengths))]

        for i in range(len(D)):
            R[h]['d='+str(sep_distances[i])]=(num_time_gaps[i],len_time_gaps[i],avg_loss[i],avg_rates[i][0])

    
    '''
    Sat_assign={}  # Assigning satellites to ground stations
    Ground_assign={} # Assigning ground stations to satellites
    for t in range(len(data)):
        Sat_assign[t]={}
        Ground_assign[t]={}
        for h in H:
            _,sat_assign_dict,_,g_assign_dict=assign_ground_stations_and_satellites(data,S,G_pair_labels,t,h=h*1e3)
            Sat_assign[t][h]=sat_assign_dict
            Ground_assign[t][h]=g_assign_dict
    '''
    if pkl:
        file=filename.replace('.pkl','')+'_results.pkl'
        f=open(file,'wb')
        pickle.dump(R,f)
        f.close()
    else:
        return R


def sort_results(files,H=np.linspace(500,10000,20),D=np.linspace(100e3,5000e3,50),get_best=False):

    # Last modified: 14 October 2019

    '''
    files should be a dictionary structured as:

        (num rings, num sats): 'filename'
    '''

    all_results={}
    for file in files.keys():
        f=open(files[file],'rb')
        all_results[file]=pickle.load(f)
        f.close()

    results_d={}

    for d in D:
        results_d[d/1000]={}
        for h in H:
            results_d[d/1000][h]={}
            for config in all_results.keys():
                data=all_results[config][h]['d='+str(d)]
                if get_best:
                    if data[0]==0:   # Grabs only the configurations that have no time gaps.
                        results_d[d/1000][h][config]=data
                    else:
                        continue
                else:
                    results_d[d/1000][h][config]=data

    return results_d,all_results



def get_sats_in_range(data,G_pair_labels,t,h=None):

    # Last modified: 9 October 2019

    '''
    Grabs all of the satellite labels that are in range of all of the ground
    station pairs in G_pair_labels at the given time t.

    (Gives the ground station point of view.)

    If data contains satellites with multiple altitudes, then the altitude h
    under consideration should be specified (in meters).
    '''

    g_stations={}  # Contains just the satellite labels
    g_stations_dict={}  # Contains the satellite labels and the distances to the satellite, and the loss

    for i in range(len(G_pair_labels)):
        if h==None:
            g_range=data[t]['ground station pairs'][str(G_pair_labels[i])]['in range']
        else:
            g_range=data[t]['ground station pairs'][str(G_pair_labels[i])]['in range'][h/1000]
        g_stations[i]=[sat[0] for sat in g_range]
        g_stations_dict[i]={}
        for sat in g_range:
            g_stations_dict[i][sat[0]]=sat[1:]

    return g_stations,g_stations_dict


def get_ground_stations_in_range(data,S,G_pair_labels,t,h=None):

    # Last modified: 9 October 2019

    '''
    Looks at the ground stations in G_pair_labels that are in the range of
    the satellites in S at the time t. Unlike the function "get_sats_in_range"
    below, which looks at the satellites in range of ground stations, this
    functions finds the "inverse" mapping.

    (Gives the satellite point of view.)

    If data contains satellites with multiple altitudes, then the altitude h
    under consideration should be specified (in meters).
    '''

    sats={}
    sats_dict={}

    g_stations,g_stations_dict=get_sats_in_range(data,G_pair_labels,t,h=h)

    I1=list(S.keys())  # First coordinate for the satellite labels
    I2=list(S[1].keys()) # Second coordinate for the satellite labels
    I2.remove('axis')

    for i in I1:
        for j in I2:
            sats[(i,j)]=[]
            sats_dict[(i,j)]=[]
            for k in range(len(G_pair_labels)):
                if (i,j) in g_stations[k]:
                    sats[(i,j)].append(k)
                    sats_dict[(i,j)].append((k,g_stations_dict[k][i,j]))

    
    return sats,sats_dict


def assign_ground_stations_and_satellites(data,S,G_pair_labels,t,h=None,sort=False):

    # Last modified: 9 October 2019

    '''
    For the given time t, we assign each satellite to a ground station pair for
    which that satellite is in range. If sort=False, and there are multiple ground
    station pairs in range of a given satellite, then we take the ground station
    pair with the least loss. If sort=True, and there are multiple ground station
    pairs in range of a given satellite, then they simply sorted by loss.
    '''

    # satellite --> ground station pair assignment
    sat_assign={}  # Contains just the ground station pair label for each satellite
    sat_assign_dict={} # Contains the distance and loss information as well
    
    # ground station --> satellite assignment
    g_assign={}
    g_assign_dict={}

    sats,sats_dict=get_ground_stations_in_range(data,S,G_pair_labels,t,h=h)
    g_stations,g_stations_dict=get_sats_in_range(data,G_pair_labels,t,h=h)

    Sats=list(sats.keys())

    # Iterate over all satellites, find the best ground station for each satellite based on lowest loss
    for sat in Sats:
        G=sats_dict[sat]
        G_labels=[g[0] for g in G]
        if not G:  # If G is empty (which means that no ground stations are within range of the satellite)
            sat_assign[sat]=[]
            sat_assign_dict[sat]=[]
        else:
            G_losses=[g[1][3] for g in G]
            if sort:
                # Labels for the ground station pairs based on sorting from lowest loss to highest loss
                G_labels_sorted=list(np.array(G_labels)[np.argsort(np.array(G_losses))])
                sat_assign[sat]=G_labels_sorted
                sat_assign_dict[sat]=[G[i] for i in range(len(G_labels_sorted))]
            else:
                min_loss=min(G_losses)
                best_ground_station=np.argwhere(np.array(G_losses)==min_loss)[0][0]
                sat_assign[sat]=G_labels[best_ground_station]
                sat_assign_dict[sat]=G[best_ground_station]

    
    # Now iterate over all ground stations, find the best satellite for each one.
    for i in range(len(G_pair_labels)):
        satellites=g_stations_dict[i]
        satellites_labels=list(satellites.keys())
        if not satellites:  # if satellites is empty (meaning that no satellite are in range of the ground station)
            g_assign[i]=[]
            g_assign_dict[i]=[]
        else:
            sat_losses=[satellites[sat][3] for sat in satellites_labels]
            if sort:
                # Labels for the satellites based on sorting from lowest loss to highest loss
                sorted_indices=list(np.argsort(np.array(sat_losses)))
                satellites_labels_sorted=[satellites_labels[i] for i in sorted_indices]
                g_assign[i]=satellites_labels_sorted
                g_assign_dict[i]=[(sat,satellites[sat]) for sat in satellites_labels_sorted]
            else:
                min_loss=min(sat_losses)
                best_sat=np.argwhere(np.array(sat_losses)==min_loss)[0][0]
                g_assign[i]=satellites_labels[best_sat]
                g_assign_dict[i]=(satellites_labels[best_sat],satellites[satellites_labels[best_sat]])

    return sat_assign,sat_assign_dict,g_assign,g_assign_dict




def filter_satellite_ground_assignments(data,S,G_pair_labels,t,h=None,sort=True):

    # Last modified: 9 October 2019

    '''
    Takes the assignments from the function "assign_ground_stations_and_satellites"
    and filters them so that, at the time t, there is exactly one satellite
    assigned to a ground station pair (and vice versa).

    If data contains satellites with multiple altitudes, then the altitude h
    under consideration should be specified (in meters).
    '''

    sat_assign,sat_assign_dict,g_assign,g_assign_dict=assign_ground_stations_and_satellites(data,S,G_pair_labels,t,h=h,sort=sort)

    assignment={}  # Dictionary structured as "ground pair number : satellite".

    #all_assigned=False

    all_ground_pairs=[i for i in range(len(G_pair_labels))]
    all_sats=[(i,j) for i in S.keys() for j in S[1].keys() if j!='axis']

    available_sats=[]
    available_sats2=[]
    for sat in sat_assign.keys():
        if not sat_assign[sat]:
            continue
        else:
            available_sats.append(sat)
            available_sats2.append(sat)

    #while not all_assigned:


    ############################################################################
    # STEP 1
    ############################################################################
    # First make assignments for all ground station pairs that have only one
    # satellite in range (called "lone stations"). This way, we ensure that
    # as many ground station pairs as possible obtain entanglement, even if 
    # the loss is high.
    #
    # We must also check that all lone ground station pairs that get assigned in
    # this way have a unique satellite (i.e., it is possible for two lone
    # ground station pairs to be within range of the SAME satellite). In this case,
    # the ground station pair with the lowest loss "wins". The losing ground
    # station pair(s) does(do) not get a satellite.
    ############################################################################


    ### Extract the ground station pairs with just one satellite, along with the satellite
    lone_stations=[]
    sats_tmp=[]
    for i in all_ground_pairs:
        if len(g_assign[i])==1:
            lone_stations.append((i,g_assign[i][0]))
            sats_tmp.append(g_assign[i][0])

    ### Rearrange the data obtained above so that it is of the form sat:[pairs]
    sats_tmp=list(set(sats_tmp))
    lone_stations_sats={}
    for sat in sats_tmp:
        lone_stations_sats[sat]=[]
        for elem in lone_stations:
            g=elem[0]
            if g in sat_assign[sat]:
                lone_stations_sats[sat].append(g)

    ### Make the assignments. If two (or more) lone ground pairs do not have a
    ### satellite in common, then make the assignment right away; otherwise, make
    ### the assignment based on which ground pair has the lowest loss. The
    ### remaining ground pairs do not get assigned to a satellite.
    for sat in lone_stations_sats.keys():
        if len(lone_stations_sats[sat])==1:
            g=lone_stations_sats[sat][0]
            assignment[g]=sat
            all_ground_pairs.remove(g)  # Need to remove the ground station pair because it has been assigned
            all_sats.remove(sat) # Need to remove the satellite because it has been assigned
            available_sats2.remove(sat)
        else:
            g_list=lone_stations_sats[sat]
            losses=[g_assign_dict[g][0][1][3] for g in g_list]
            best_g_loc=np.argwhere(np.array(losses)==min(losses))[0][0]
            best_g=g_list[best_g_loc]
            assignment[best_g]=sat
            g_list.remove(best_g)  # g_list now does not contain the best ground station
            all_ground_pairs.remove(best_g)  # Need to remove the ground station pair because it has been assigned
            all_sats.remove(sat) # Need to remove the satellite because it has been assigned
            available_sats2.remove(sat)
            for g in g_list:
                assignment[g]=None
                all_ground_pairs.remove(g) # Need to remove the ground station pair because it has been assigned

    
    ############################################################################
    # STEP 2
    ############################################################################
    # Make the rest of the assignments. We consider only those ground station
    # pairs and satellite that have not been assigned yet. We loop over all
    # unassigned ground station pairs. For each pair, we loop over all
    # unassigned satellites and check to see if the ground station pair is at the
    # front of any list corresponding to the satellites. If there are, then we
    # record the satellites (there could be more than one); if there are none, then
    # we move on to the next ground station pair. If there are multiple satellites
    # for which the given ground station pair is the best, then we take the one
    # with the lowest loss.
    ############################################################################
    
    for g in range(len(G_pair_labels)):
        if g not in all_ground_pairs:  # Check if the ground station pair has already been assigned. If g is not in all_ground_pairs, then it has already been assigned
            continue
        best_sats_for_g=[]
        for sat in all_sats:  # Checking only those satellites that haven't been assigned
            if not sat_assign[sat]:
                continue
            elif sat_assign[sat][0]==g:
                best_sats_for_g.append(sat)
        
        if not best_sats_for_g:  # Given ground station pair not the best for any satellite
            continue
        
        losses=[]
        for sat in best_sats_for_g:
            tmp=sat_assign[sat]  # Ground stations in range of sat
            g_loc=np.argwhere(np.array(tmp)==g)[0][0]  # Find location of g within the list
            losses.append(sat_assign_dict[sat][g_loc][1][3])

        sat_loc=np.argwhere(np.array(losses)==min(losses))[0][0]
        best_sat=best_sats_for_g[sat_loc]

        assignment[g]=best_sat

        all_ground_pairs.remove(g)
        all_sats.remove(best_sat)
        available_sats2.remove(best_sat)


    ############################################################################
    # STEP 3
    ############################################################################
    # For the remaining available satellites, make the assignment to the first
    # best ground station that isn't already assigned
    ############################################################################

    for sat in available_sats2:
        #g_taken=True
        sat_assigned=False
        while not sat_assigned:
            g_list=sat_assign[sat]
            for g in g_list:
                if g in all_ground_pairs:
                    #g_taken=False
                    assignment[g]=sat
                    all_ground_pairs.remove(g)
                    all_sats.remove(sat)
                    sat_assigned=True
                    break
                else:
                    sat_assigned=False
            if sat not in assignment.values():   # Satellite cannot be assigned, so break the while loop
                sat_assigned=True

    ############################################################################
    # STEP 4
    ############################################################################
    # For all the remaining ground station pairs, no assignment can be made.
    ############################################################################

    for g in all_ground_pairs:
        assignment[g]=None

    
    return assignment,available_sats



def get_sat_ground_assignments(data,G_pair_labels,t):

    '''
    Loops through satellites and makes list of which pairs are in range
    and what losses are associated with each pair.
    '''
    # Last modified: 23 October 2019

    # sat_view is a dictionary that, for time t and pair i, gives a list of tuples like (sat,loss) for sats in range
    sat_view={}
    sat_view[t]={}
    for i in range(len(G_pair_labels)):
        label=str(G_pair_labels[i])
        loss_list=[]
        for z in range(len(data[t]['ground station pairs'][label]['in range'])):
            loss_list.append((data[t]['ground station pairs'][label]['in range'][z][0],data[t]['ground station pairs'][label]['in range'][z][4]))
        loss_list.sort(key=lambda loss:loss[1])
        sat_view[t][i]=[]
        sat_view[t][i]=loss_list

    # satellite_view is a dictionary that, for time t and satellite_name, gives a list of tuples (pair,loss), ordered so the lowest loss pair is first        
    satellite_view={}
    satellite_view[t]={}
    for i in range(len(G_pair_labels)):
        for z in range(len(sat_view[t][i])):
            satellite_name=sat_view[t][i][z][0]
            if satellite_name not in satellite_view[t]:
                satellite_view[t][satellite_name]=[]
                satellite_view[t][satellite_name].append((i,sat_view[t][i][z][1]))
            else:
                satellite_view[t][satellite_name].append((i,sat_view[t][i][z][1]))
    for key in satellite_view[t].keys():
        temporarylist=[]
        temporarylist=satellite_view[t][key]
        temporarylist.sort(key=lambda tup:tup[1])
        satellite_view[t][key]=temporarylist

    ######################################################################################
    # Finds lowest loss pair for each sat, puts it in a list of tuples (sat, pair, loss)
    # adds sat to list of winners, which we will use to see if it already has a pair
    # assigned to it adds pair to list of winners, which we will use to see if it
    # has already been assigned to a sat.
    ###############################################################

    winning_tups=[]
    winnersats=[]
    losersats=[]
    winnerpairs=[]
    assigned=False
    while(assigned==False):
        for key in satellite_view[t].keys():
            if key in winnersats:
                continue
            else:
                best_pairs=[]
                for p in range(len(satellite_view[t][key])):
                   if satellite_view[t][key][p][0] not in winnerpairs:
                      best_pairs.append((key,satellite_view[t][key][p][0],satellite_view[t][key][p][1]))
                      continue
                if len(best_pairs)==0:
                   if key not in losersats:
                      losersats.append(key)
                      continue
                   else:
                      continue
                else:
                   for key2 in satellite_view[t].keys():
                      if key2==key:
                         continue
                      elif key2 in winnersats:
                         continue
                      elif len(satellite_view[t][key2])==0:
                         continue
                      else:
                         for p in range(len(satellite_view[t][key2])):
                            sum=0
                            #print(p)
                            #print(best_pairs)
                            #print(satellite_view[t][key2][p])
                            if satellite_view[t][key2][p][0]==best_pairs[0][0]:
                               if satellite_view[t][key2][p][0] not in winnerpairs:
                                  best_pairs.append((key2,satellite_view[t][key2][p][0],satellite_view[t][key2][p][1]))
                                  break
                            sum+=1
                         if sum==len(satellite_view[t][key2]) and key2 not in losersats:
                            losersats.append(key2) 
                   best_pairs.sort(key=lambda tup:tup[2])
                   winning_tups.append(best_pairs[0])
                   winnersats.append(best_pairs[0][0])
                   winnerpairs.append(best_pairs[0][1])
                   if ((len(winnersats)+len(losersats))==len(satellite_view[t])):
                       assigned=True

    return sat_view, satellite_view, winning_tups



def process_assignments(assignments,data,G_pair_labels,R=1e9,h=None):

    # Last modified: 26 July 2020

    '''
    Takes the assignments provided by "filter_satellite_ground_assignments" (which are
    for a given set of ground station pairs) and provides the following
    information: 
        - Whether all ground station pairs are simultaneously in the range of a (unique) satellite
        - The times at which all ground station pairs are (and aren't) simultaneously in the range of a (unique) satellite.
        - The number of simultaneous ebits for all ground station pairs.
        - The average rates for each ground station pair (not simultaneous with other ground station pairs).

    assignments should be a dictionary with the keys being the times of the simulation.
    Then, assignments[t] should be a dictionary with the structure "pair index:satellite".

    R is the ebit source rate.
    '''

    T=len(assignments)  # Total time under consideration

    in_range={}  # Dictionary for each time step, with the value either zero or one depending on whether all ground station pairs have a unique satellite.
    times=[]  # Contains the times at which all ground station pairs have a unique satellite.
    time_gaps=[]  # Contains the times at which all ground station pairs do not have a unique satellite.
    num_ebits={}  # Dictionary for each time step, with the average number of ebits obtained *simultaneously*.
    avg_rates={} # Dictionary for each ground station pair, showing the average rate of ebits received. (does not have to be simultaneous with other ground station pairs)
    avg_losses={} # Dictionary for each ground station pair, showing the average loss (in dB).
    avg_trans={} # Dictionary for each ground station pair, showing the average transmissivity.


    for g in range(len(G_pair_labels)):
        avg_rates[g]=0
        avg_trans[g]=0

    avg_rate=0

    for t in range(T):
        t_assign=assignments[t]

        # Rates for individual pairs
        for g in t_assign.keys():
            if t_assign[g]==None:
                avg_rates[g]+=0/T
                avg_trans[g]+=0/T
            else:
                if h==None:
                    sats=data[t]['ground station pairs'][str(G_pair_labels[g])]['in range']
                else:
                    sats=data[t]['ground station pairs'][str(G_pair_labels[g])]['in range'][h/1000]
                for sat in sats:
                    if sat[0]==t_assign[g]:
                        eta_tot=sat[3]
                        avg_rates[g]+=np.random.binomial(R,eta_tot)/T
                        avg_trans[g]+=eta_tot/T
                    else:
                        continue

        # Determining whether all ground station pairs are simultaneously in range of a unique satellite, then calculating the simultaneous ebit rate
        if None in list(t_assign.values()):   # At least of the ground station pairs does not have a satellite assignment
            in_range[t]=0
            time_gaps.append(t)
            num_ebits[t]=0
            avg_rate+=0/T
        else:            # All of the ground station pairs have a satellite assignment
            in_range[t]=1
            times.append(t)
            eta_tot=1
            for g in t_assign.keys():
                if h==None:
                    sats=data[t]['ground station pairs'][str(G_pair_labels[g])]['in range']
                else:
                    sats=data[t]['ground station pairs'][str(G_pair_labels[g])]['in range'][h/1000]
                for sat in sats:
                    if sat[0]==t_assign[g]:
                        eta_tot=eta_tot*sat[3]   # All photon pairs must reach all ground station pairs in the same trial, so we multiply the transmissitivies from each satellite
                    else:
                        continue
            num_ebits[t]=np.random.binomial(R,eta_tot)
            avg_rate+=num_ebits[t]/T
    
    for g in range(len(G_pair_labels)):
        avg_losses[g]=-10*np.log10(avg_trans[g])

    return in_range,times,time_gaps,num_ebits,avg_rate,avg_rates,avg_trans,avg_losses
    



#############################################################
#### UNNECESSARY CODE
#############################################################



def get_best_satellite(data,pair,t,sats_list):

    # Last modified: 15 August 2019

    '''
    Given a pair of ground stations, this function finds the best satellite
    that is in range of that ground station pair at time t. By "best", we mean the 
    satellite for which the transmission loss is least. If there is no satellite
    in range at the given time t, then this function returns None.

    Do not specify pair as a string.

    sats_list should be a list of satellites that are known to be
    in range of the ground station pair.
    '''

    _,sats_dict=get_sats_in_range(data,[pair],t)
    sats_dict=sats_dict[0]

    L=np.array([sats_dict[sat][4] for sat in sats_list])
    
    best_loc=np.argwhere(L==np.min(L))

    best_sat=sats_list[best_loc]
    
    return best_sat




==> anc/rate_comparisons_20July2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.special import binom\n",
    "import matplotlib.pyplot as plt\n",
    "import pickle\n",
    "from mpmath import nsum,inf,quad"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 200,
   "metadata": {},
   "outputs": [],
   "source": [
    "######################\n",
    "## Unnecessary data\n",
    "#####################\n",
    "\n",
    "#R=pickle.load(open('rate_repeaters_20July2020.pkl','rb'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 184,
   "metadata": {},
   "outputs": [],
   "source": [
    "def rate_chain(L,M,Np):\n",
    "    \n",
    "    # Last modified: 20 July 2020\n",
    "    \n",
    "    '''\n",
    "    L is the total length of the chain, M is the number of elementary\n",
    "    links in the chain, and Np is the number of parallel links in each\n",
    "    elementary link.\n",
    "    '''\n",
    "    \n",
    "    \n",
    "    c=3e5  # speed of light in km/s\n",
    "    alpha=1/22\n",
    "    p=np.exp(-alpha*(L/M))\n",
    "    \n",
    "    rep_rate=Np*c/(2*(L/M))\n",
    "    #print(rep_rate)\n",
    "    \n",
    "    #W1=sum([binom(Np,k)*binom(M*k,k2)*(-1)**(k+k2)/(1-(1-p)**k2) for k in range(1,Np+1) for k2 in range(1,M*k+1)])\n",
    "    W2=float(nsum(lambda n: (1-(1-(1-p)**(n-1))**M)**Np, [1,inf]))\n",
    "    \n",
    "    return rep_rate/W2#,rep_rate/W1\n",
    "\n",
    "    #nsum(lambda n: n*((1-(1-(1-p)**(n-1))**M)**Np - (1-(1-(1-p)**n)**M)**Np), [1,inf])\n",
    "    \n",
    "    #W=0\n",
    "    \n",
    "    #for n in range(1,1000000):\n",
    "    #    W+=(1-(1-(1-p)**(n-1))**M)**Np\n",
    "        #W+=n*((1-(1-(1-p)**(n-1))**M)**Np - (1-(1-(1-p)**n)**M)**Np)\n",
    "    \n",
    "    #return W\n",
    "    \n",
    "    #print(rep_rate)\n",
    "    #print(p)\n",
    "\n",
    "    #return [binom(Np,k)*binom(M*k,k2)*(-1)**(k+k2)/(1-(1-p)**k2) for k in range(1,Np+1) for k2 in range(1,M*k+1)]\n",
    "    #return rep_rate/np.sum([binom(Np,k)*binom(M*k,k2)*(-1)**(k+k2)/(1-(1-p)**k2) for k in range(1,Np+1) for k2 in range(1,M*k+1)])\n",
    "    #return np.sum([binom(Np,k)*binom(M*k,k2)*(-1)**(k+k2)/(1-(1-p)**k2) for k in range(1,Np+1) for k2 in range(1,M*k+1)])\n",
    "    #return rep_rate/np.sum([binom(M,k)*(-1)**(k+1)/(1-(1-p)**k) for k in range(1,M+1)])\n",
    "    #return np.sum([binom(M,k)*(-1)**(k+1)/(1-(1-p)**k) for k in range(1,M+1)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "472742.215545571"
      ]
     },
     "execution_count": 186,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rate_chain(100,10,50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 201,
   "metadata": {},
   "outputs": [],
   "source": [
    "##############################################################################\n",
    "### This data comes from the analysis_and_plots_21July2020 jupyter notebook.\n",
    "##############################################################################\n",
    "\n",
    "\n",
    "rates_h500=[70148.08997557407, 66382.115418941, 60650.451538834226, 53640.53279567213, 46046.72528172995, 38478.5606815864, 31387.622009733645, 25047.86541360943, 19594.7755755815, 15053.516356160033, 11376.381679170017, 8466.815899956215, 6212.956470464806, 4499.011134991111, 3216.4285285089795, 2271.1129126176165, 1583.5430980525614, 1089.8195102484844, 739.7888470800754, 494.6828312474561]\n",
    "rates_h1000=[11623.495458443398, 11408.137053325676, 11060.852338506284, 10593.135770160572, 10028.505158696895, 9387.393828542019, 8690.351210823485, 7963.294112781314, 7225.051176241957, 6494.126312693579, 5786.861440293512, 5113.238330625142, 4483.0021704955425, 3902.2338973555334, 3372.947769110574, 2896.681203430049, 2472.61665236867, 2098.0986740036333, 1770.4170400678618, 1485.8929547635096]\n",
    "rates_h1500=[3295.269086288808, 3262.2642094279436, 3208.433907648221, 3134.8459895472797, 3042.952285825122, 2935.1514464914535, 2813.7022837994273, 2680.780659728767, 2539.0412987387326, 2391.217627228053, 2239.6560217038964, 2086.453718997367, 1933.8519085074984, 1783.6836774294984, 1637.3550196280294, 1496.2365254451906, 1361.4046691587623, 1233.5273042793485, 1113.1638737797896, 1000.6992053389539]\n",
    "rates_h2000=[1238.6780403243342, 1230.7283219673511, 1217.5975348695774, 1199.459861322896, 1176.631629328244, 1149.4493609682359, 1118.2604430476517, 1083.516336550187, 1045.6877114554648, 1005.2387553866527, 962.6941410085523, 918.5345935304238, 873.2097555380593, 827.194896124626, 780.9316867924356, 734.7951339521944, 689.1343012012135, 644.2829000587274, 600.5131767618216, 558.0457860691117]\n",
    "rates_h4000=[96.19003220861653, 95.96773324257364, 95.59777456177935, 95.0836257522618, 94.42849505566109, 93.63480124751162, 92.70541004041532, 91.64560959810169, 90.46194921775619, 89.16082122179502, 87.74818992218549, 86.22958847386819, 84.6119803042132, 82.9040075166684, 81.11404710117885, 79.2494394166388, 77.31710850733049, 75.32510522105747, 73.28242260641301, 71.19737492134367]\n",
    "\n",
    "rates_h500_alt=[28290.16219094786, 39480.39844232621, 36230.48904842414, 32226.009032596066, 27863.892067825855, 23495.003395609845, 19364.43818243577, 15630.734475300567, 12381.384121933204, 9636.714187729754, 7371.735899715675, 5545.697517865749, 6212.956470464806, 4499.011134991111, 3216.4285285089795, 2271.1129126176165, 1583.5430980525614, 1089.8195102484844, 739.7888470800754, 494.6828312474561]\n",
    "rates_h1000_alt=[3378.33345042146, 3325.5097901531863, 3239.582839335874, 3123.732076257841, 2981.784802582443, 3108.6630976492856, 2910.480806935112, 2700.2158759736562, 2483.16648071202, 2264.1676462078035, 2047.4981909931755, 1836.7157359289808, 1634.750693857718, 1507.5838462517852, 1321.3209210541258, 1149.2749690396952, 1062.3659108623165, 909.8677396368643, 823.7901327240844, 694.3467058830435]\n",
    "rates_h1500_alt=[1017.1037245991101, 1008.847136520558, 995.0408546567123, 975.8484227682595, 951.61197838849, 922.8217036971361, 890.1055824396503, 854.1322070682195, 815.5013803196449, 774.735960179369, 778.7747248295783, 732.8046203168831, 686.1515190796408, 639.350664922854, 592.8822536776174, 547.1506464045581, 502.5020011342471, 459.2551590838, 442.89819711811793, 400.99117559197504]\n",
    "rates_h2000_alt=[335.4644246149016, 333.6854074918065, 330.70335055312444, 326.5872273128675, 321.41589222346647, 315.2626270017007, 358.1510901254276, 348.8267600491412, 338.55492496923176, 327.4410710680976, 315.5976625813123, 303.1339022695177, 290.1675206575057, 276.82959955756496, 263.24387881042986, 249.50741017137415, 235.69940869298966, 221.9034832344045, 231.23555716901055, 216.20309767125133]\n",
    "rates_h4000_alt=[37.45040542941521, 37.37632592274178, 37.2531169213058, 37.08016630769139, 36.85698868385176, 36.583155201464635, 36.258402001938016, 35.88341841994092, 35.45971041976748, 34.98950933094175, 34.47560111126723, 33.92109726767773, 33.32908971106581, 32.7027367654471, 32.04493818533612, 31.357870776903866, 30.643217398287252, 29.90242664883049, 29.13690684898203, 31.438898748165457]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 158,
   "metadata": {},
   "outputs": [],
   "source": [
    "L_array=np.linspace(100,2000,100)\n",
    "D=[100.0, 200.0, 300.0, 400.0, 500.0, 600.0, 700.0, 800.0, 900.0, 1000.0, 1100.0, 1200.0, 1300.0, 1400.0, 1500.0, 1600.0, 1700.0, 1800.0, 1900.0, 2000.0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 195,
   "metadata": {},
   "outputs": [],
   "source": [
    "R_5=[rate_chain(d,5,50) for d in L_array]\n",
    "R_10=[rate_chain(d,10,50) for d in L_array]\n",
    "R_20=[rate_chain(d,20,50) for d in L_array]\n",
    "R_50=[rate_chain(d,50,50) for d in L_array]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 196,
   "metadata": {},
   "outputs": [],
   "source": [
    "R_5_2=[rate_chain(d,5,100) for d in L_array]\n",
    "R_10_2=[rate_chain(d,10,100) for d in L_array]\n",
    "R_20_2=[rate_chain(d,20,100) for d in L_array]\n",
    "R_50_2=[rate_chain(d,50,100) for d in L_array]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 198,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(4,3))\n",
    "\n",
    "\n",
    "plt.semilogy(D,rates_h500,linestyle='-',marker='o',label=r'$h=500$ km')\n",
    "plt.semilogy(D,rates_h1000,linestyle='-',marker='s',label=r'$h=1000$ km')\n",
    "plt.semilogy(D,rates_h2000,linestyle='-',marker='d',label=r'$h=2000$ km')\n",
    "plt.semilogy(D,rates_h4000,linestyle='-',marker='^',label=r'$h=4000$ km')\n",
    "\n",
    "#plt.semilogy(L_array,R_5,linestyle='-',linewidth=2,label=r'$M=5$')\n",
    "plt.semilogy(L_array,R_10,linestyle='-',linewidth=2,label=r'$M=10$')\n",
    "plt.semilogy(L_array,R_20,linestyle='-',linewidth=2,label=r'$M=20$')\n",
    "plt.semilogy(L_array,R_50,linestyle='-',linewidth=2,label=r'$M=50$')\n",
    "\n",
    "#plt.plot(L_array,R_10_2,linestyle='-',label=r'$M=10$')\n",
    "#plt.plot(L_array,R_20_2,linestyle='-',label=r'$M=20$')\n",
    "#plt.plot(L_array,R_50_2,linestyle='-',label=r'$M=50$')\n",
    "\n",
    "plt.xlabel(r'$d$ (km)',fontsize=12)\n",
    "plt.ylabel(r'Rate (ebits/sec)',fontsize=12)\n",
    "\n",
    "plt.xticks([0,500,1000,1500,2000],fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "\n",
    "#plt.legend(fontsize=12)\n",
    "\n",
    "fig.legend(ncol=2,loc='lower center',bbox_to_anchor = (0.06,-0.35,1,1),bbox_transform = plt.gcf().transFigure,fontsize=12)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('rates_repeaters_vs_sats_22July2020.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/satellite_simulations_3Oct2019.py <==
import numpy as np
import matplotlib.pyplot as plt
#import mpl_toolkits.mplot3d.axes3d as p3
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.animation as animation
from matplotlib import cm
import dill
import pickle
from scipy.linalg import expm
from numpy.linalg import norm
from scipy.optimize import brentq,brenth
from datetime import date
from joblib import Parallel,delayed
import time
from scipy.optimize import minimize,minimize_scalar,fminbound,root_scalar
import warnings


def get_constants(h):

    # Last modified: 13 August 2019

    '''
    h is the altitude of the satellites in meters
    '''

    G=6.67408e-11 # Gravitational constant in SI units
    R=6.371e6 # Radius of the Earth in meters
    M=5.972e24 # Mass of the earth in kg
    Omega=2*np.pi/86400.  # Rotation speed of the Earth in radians/s
    t=10e3 # Thickness of the atmosphere in meters

    #Earth_axis=[0,0,1]  # Axis of rotation of the earth: taken to be along the z-axis.

    #h=1000e3 # Altitude of the satellites in meters
    omega=np.sqrt(G*M)/(R+h)**(3./2.)  # Rotation speed of the satellites in radians/s

    #period=2*np.pi/omega # Period of each satellite in seconds.

    return G,R,M,Omega,t,h,omega


def eta_sg(L,lam=810e-9,w0=0.025,rg=0.75):

    # Last modified: 18 July 2019

    '''
    Satellite-to-ground transmittance. All distance quantities are
    in meters.
    '''

    LR=np.pi*w0**2/lam

    wg=w0*np.sqrt(1+L**2/LR**2)

    return 1-np.exp(-2*rg**2/wg**2)


def eta_Atm(L,h,etaZen=0.5):

    # Last modified: 18 July 2019

    '''
    Atmospheric transmittance. L is the link distance (distance from
    satellite to ground station) in meters, h is the altitude of the 
    satellites (in meters).
    '''

    warnings.filterwarnings("ignore")

    _,R,_,_,_,_,_=get_constants(h)

    secZen=1/((h/L)-(L**2-h**2)/(2*R*L))

    return etaZen**secZen


def eta_Tot(L,h):

    # Last modified: 18 July 2019

    '''
    Total transmittance, which is a product of the atmospheric transmittance
    and the beam spreading transmittance. L is the link distance (distance between
    the ground station and the satellite) in meters, and h is the altitude of the
    satellite (in meters).
    '''

    return eta_sg(L)*eta_Atm(L,h)


def link_distance(d,h):

    # Last modified: 18 July 2019

    '''
    Returns the link distance L between two ground stations separated by an 
    arc-distance of d (in meters) and a satellite at an altitude of
    h (in meters) located at the midpoint of the ground stations (so both
    ground stations are the same distance away from the satellite).
    '''

    _,R,_,_,_,_,_=get_constants(h)

    return np.sqrt(4*R*(R+h)*np.sin(d/(4*R))**2+h**2)


def opt_alt_arc(d):

    # Last modified: 18 July 2019

    '''
    Finds the optimal satellite altitude for two ground stations separated
    by an arc-distance of d (in meters). Optimality is in terms of the 
    transmissivity eta_Tot.
    '''

    def objfunc(h):

        return -eta_Tot(link_distance(d,h),h)

    
    opt=fminbound(objfunc,0,1500000)
    #opt=minimize_scalar(objfunc,bounds=(0,1500000),method='bounded')

    return opt


def generate_link_constraint(d):

    # Last modified: 18 July 2019

    '''
    Given a maximum allowed arc-distance separation d (in meters) between
    two ground stations, this function generates the maximum allowed distance
    between a ground station and a satellite based on the optimal altiude
    of the satellite.
    '''

    h_opt=opt_alt_arc(d)

    return link_distance(d,h_opt)


def opt_arcsep(h,eta_star,dB=False,max_d=2e6):

    # Last modified: 18 July 2019

    '''
    This function finds the largest arc-distance separation d (in meters) 
    between two ground stations that is possible given a fixed altitude h
    (in meters) of the satellite and a given threshold eta_star for the
    transmissivity. The threshold eta_star is the smallest tolerable 
    transmissivity (i.e., the transmissivity should be larger than eta_star).

    If dB=True, then eta_star is the loss, specified in dB. The loss and
    transmissivity are related via:

    loss=-10*log_10(transmissivity)
    '''


    def objfunc(d):

        return eta_star-eta_Tot(link_distance(d,h),h)


    if dB:
        eta_star=10**(-eta_star/10)

    r=root_scalar(objfunc,bracket=[0,max_d])

    return r.root


def generate_rotation(axis,angle):
    
    # Last modified: 13 March 2019
    
    '''
    Generates the rotation matrix about the given axis (unit vector in Cartesian coordinates) by the given angle.
    '''
    
    # Generators of the SO(3) rotations
    Lx=np.matrix([[0,0,0],[0,0,-1],[0,1,0]])
    Ly=np.matrix([[0,0,1],[0,0,0],[-1,0,0]])
    Lz=np.matrix([[0,-1,0],[1,0,0],[0,0,0]])
    
    n1=axis[0]
    n2=axis[1]
    n3=axis[2]
    
    L=n1*Lx+n2*Ly+n3*Lz
    
    return np.matrix(expm(angle*L))


def Rx(t):
    
    # Last modified: 13 March 2019
    
    '''
    Rotation matrix about the x-axis by angle t.
    '''
    
    return generate_rotation([1,0,0],t)
    #return np.matrix([[1,0,0],[0,np.cos(t),-np.sin(t)],[0,np.sin(t),np.cos(t)]])
    
    
def Ry(t):
    
    # Last modified: 13 March 2019
    
    '''
    Rotation matrix about the y-axis by angle t.
    '''
    
    return generate_rotation([0,1,0],t)
    #return np.matrix([[np.cos(t),0,np.sin(t)],[0,1,0],[-np.sin(t),0,np.cos(t)]])
    
    
def Rz(t):
    
    # Last modified: 13 March 2019
    
    '''
    Rotation matrix about the z-axis by angle t.
    '''
    
    return generate_rotation([0,0,1],t)
    #return np.matrix([[np.cos(t),-np.sin(t),0],[np.sin(t),np.cos(t),0],[0,0,1]])


def generate_point(R,theta,phi):
    
    '''
    Generates (in Cartesian coordinates) the point in 3D specified by
    the spherical coordinates R, theta, phi
    
    Here, theta is the azimuthal angle (positive going counter-clockwise from the positive x-axis), and
    phi is the polar angle (positive going down from the z-axis)
    '''
    
    return [R*np.sin(phi)*np.cos(theta),R*np.sin(phi)*np.sin(theta),R*np.cos(phi)]
    
    
def ground_distance(g1,g2,R=6.371e6,spherical=False):

    # Last modified: 15 August 2019

    '''
    Given two points g1 and g2 on the Earth (in Cartesian coordinates by default),
    this function finds the straight line ground distance between the points based
    on the angular separation of the points.
    '''

    if spherical:  # If points are given in spherical coordinates, convert them to Cartesian first
        g1=generate_point(g1[0],g1[1],g1[2])
        g2=generate_point(g2[0],g2[1],g2[2])

    g1=np.array(g1)
    g2=np.array(g2)

    d=norm(g1-g2)  # Euclidean distance between g1 and g2

    
    D=R*np.arcsin((d/(2*R**2))*np.sqrt(4*R**2-d**2))

    return D



def evolve_vector(init_point,axis,omega,T):
    
    '''
    Performs rotation of a given initial point (init_point, in Cartesian coordinates) by the given axis 
    (unit vector in Cartesian coordinates) at a given rotation speed (omega) for a time T (starting at t=0).
    '''
    
    
    init_point=np.matrix(init_point).H
    
    R=generate_rotation(axis,omega*T)
    point_t=R*init_point

    point_t_x=np.array(point_t[0])[0][0]
    point_t_y=np.array(point_t[1])[0][0]
    point_t_z=np.array(point_t[2])[0][0]
    
    return [point_t_x,point_t_y,point_t_z]


def generate_network(num_rings,num_sats,R,h,offset_angle=0,multiple_alt=False):
    
    # Last modified: 3 October 2019
    
    '''
    Generates the satellite and ground station architecture consisting of num_rings equally-spaced 
    longitudinal rings of satellites and ground stations, and num_sats equally-spaced 
    satellites and ground stations in each ring.

    R is the radius of the earth (in meters), and h is the altitude of the
    satellites (in meters)

    If multiple_alt=True, then h should be a list of altitudes.
    '''
    
    S={}
    G={}

    count1=0

    for m in range(num_rings):
        count2=0
        count1+=1
        S[count1]={}
        G[count1]={}
        
        for k in range(1,num_sats+1):
            
            count2+=1

            if multiple_alt==True:
                S[count1][count2]={}
                for alt in h:  # h should be a list of altitudes (in meters)
                    S[count1][count2][alt/1000]=generate_point(R+alt,m*np.pi/num_rings,k*2*np.pi/num_sats+offset_angle)
            else:
                S[count1][count2]=generate_point(R+h,m*np.pi/num_rings,k*2*np.pi/num_sats+offset_angle)
            
            
            
            G[count1][count2]=generate_point(R,m*np.pi/num_rings+np.pi/(2*num_rings),k*2*np.pi/num_sats+offset_angle)
        
        S[count1]['axis']=[-np.sin(m*np.pi/num_rings),np.cos(m*np.pi/num_rings),0]
            
    
    return S,G


def plot_initial_configuration(G,S,R):

    # Last modified: 28 October 2019

    '''
    Plots the initial configuration of the ground stations and the satellites.

    R is the radius of the earth (in meters).
    '''

    fig=plt.figure(figsize=(8,8))


    ax=fig.add_subplot(111,projection='3d')

    u, v = np.mgrid[0:2*np.pi:100j, 0:np.pi:100j]
    x = (R)*np.cos(u)*np.sin(v)
    y = (R)*np.sin(u)*np.sin(v)
    z = (R)*np.cos(v)
    graph_earth=ax.plot_wireframe(x, y, z, color="gray")

    for i in list(G.keys()):#range(len(G)):
        for j in list(G[i].keys()):#range(len(G[i])):
            ax.scatter(G[i][j][0],G[i][j][1],G[i][j][2],c='g')        

    if S!=None:
        for i in list(S.keys()):#range(len(S)):
            for j in list(S[i].keys()):#range(len(S[i])-1):
                if j=='axis':
                    continue
                else:
                    ax.scatter(S[i][j][0],S[i][j][1],S[i][j][2],c='r')  

    ax.set_xlabel('$x$ (km)')
    ax.set_ylabel('$y$ (km)')
    ax.set_zlabel('$z$ (km)')

    ax.set_xlim(-8000000,8000000)
    ax.set_ylim(-8000000,8000000)
    ax.set_zlim(-8000000,8000000)

    ax.set_xticklabels(['$-8000$','$-6000$','$-4000$','$-2000$','$0$','$2000$','$4000$','$6000$','$8000$'])
    ax.set_yticklabels(['$-8000$','$-6000$','$-4000$','$-2000$','$0$','$2000$','$4000$','$6000$','$8000$'])
    ax.set_zticklabels(['$-8000$','$-6000$','$-4000$','$-2000$','$0$','$2000$','$4000$','$6000$','$8000$'])
     
    
    plt.show()


def generate_ground_station_pairs(G):

    # Last modified: 23 March 2019

    '''
    Pairs the ground stations in G (as generated from the function generate_network)
    according to a nearest-neighbour square-grid topology.
    '''

    G_pairs=[]
    G_pair_labels=[]

    num_rings=len(G)
    #num_ground_ring=len(G[1])

    for m in list(G.keys()):#range(num_rings):
        num_ground_ring=len(G[m])
        for k in list(G[m].keys()):#range(num_ground_ring):
            if m==num_rings:
                gs1=list(G.keys())[0]
            else:
                gs1=m+1
            
            if k==num_ground_ring:
                gs2=list(G[m].keys())[0]
            else:
                gs2=k+1

            G_pairs.append((G[m][k],G[m][gs2]))
            G_pairs.append((G[m][k],G[gs1][k]))

            G_pair_labels.append(([m,k],[m,gs2]))
            G_pair_labels.append(([m,k],[gs1,k]))


    return G_pair_labels,G_pairs



def plot_ground_pairs(points,R):

    # Last modified: 23 March 2019

    '''
    Plots all of the given points (each point a list of coordinates).
    '''

    fig=plt.figure(figsize=(8,8))


    ax=fig.add_subplot(111,projection='3d')

    u, v = np.mgrid[0:2*np.pi:100j, 0:np.pi:100j]
    x = (R)*np.cos(u)*np.sin(v)
    y = (R)*np.sin(u)*np.sin(v)
    z = (R)*np.cos(v)
    graph_earth=ax.plot_wireframe(x, y, z, color="b")


    for point in points:
        ax.scatter(point[0],point[1],point[2],c='g')


    #for i in range(len(pairs)):
    #    ax.scatter(pairs[i][0][0],pairs[i][0][1],pairs[i][0][2],c='g')
    #    ax.scatter(pairs[i][1][0],pairs[i][1][1],pairs[i][1][2],c='g')

    #for i in range(len(S)):
    #    for j in range(len(S[i])-1):
    #        ax.scatter(S[i][j][0],S[i][j][1],S[i][j][2],c='r')  

    ax.set_xlabel('$x$ (km)')
    ax.set_ylabel('$y$ (km)')
    ax.set_zlabel('$z$ (km)')

    ax.set_xlim(-8000000,8000000)
    ax.set_ylim(-8000000,8000000)
    ax.set_zlim(-8000000,8000000)

    ax.set_xticklabels(['$-8000$','$-6000$','$-4000$','$-2000$','$0$','$2000$','$4000$','$6000$','$8000$'])
    ax.set_yticklabels(['$-8000$','$-6000$','$-4000$','$-2000$','$0$','$2000$','$4000$','$6000$','$8000$'])
    ax.set_zticklabels(['$-8000$','$-6000$','$-4000$','$-2000$','$0$','$2000$','$4000$','$6000$','$8000$'])
     
    
    plt.show()



def evolve_network(S,G,G_pair_labels,T,eta_star,h,Omega,t_start=0,display=False,parallel=False,multiple_alt=False):
    
    # Last modified: 3 October 2019
    
    '''
    Simulates the network with satellites in S and ground stations in G for a total time of T.
    t_start is the starting time (default is t_start=0).
    
    eta_star is the threshold transmissivity between satellites and ground stations (i.e., the total transmissivity
    between both neighboring stations and the satellite has to be greater than or equal to eta_star).

    h is the altitude of the satellites. If multiple_alt=True, then h should be a list of
    altitudes of the satellites.
    '''
    
    Earth_axis=[0,0,1]
    
    
    t_array=np.linspace(t_start,t_start+T,T+1)
    
    Data={}
        
    def time_evolve(t):

        if display:
            print('Time',t,'of',T)
        
        Data[t]={}
        Data[t]['ground station pairs']={}

        # Iterate over the ground station pairs
        for i in range(len(G_pair_labels)):

            label=str(G_pair_labels[i])

            Data[t]['ground station pairs'][label]={}

            g1_label=G_pair_labels[i][0]
            g2_label=G_pair_labels[i][1]

            g1_pos=G[g1_label[0]][g1_label[1]]
            g2_pos=G[g2_label[0]][g2_label[1]]

            g1_pos_evolve=evolve_vector(g1_pos,Earth_axis,Omega,t)
            g2_pos_evolve=evolve_vector(g2_pos,Earth_axis,Omega,t)   

            Data[t]['ground station pairs'][label]['position']=(g1_pos_evolve,g2_pos_evolve)

            # List of satellites that are in range of the ground station pair. Only those that are in range are stored.
            if multiple_alt==True:
                Data[t]['ground station pairs'][label]['in range']={}
                for alt in h:
                    Data[t]['ground station pairs'][label]['in range'][alt/1000]=[]
            else:
                Data[t]['ground station pairs'][label]['in range']=[]
            

            # Iterate over the rings of satellites
            for k in list(S.keys()):
                
                ring_axis=S[k]['axis']
                
                # Iterate over the satellites in the ring
                for l in list(S[k].keys()):
                    if l=='axis':
                        continue
                    
                    if multiple_alt==True:
                        for alt in h:  # h should be a list of altitudes (in meters)
                            
                            _,_,_,_,_,_,omega=get_constants(alt)
                            
                            # Evolve the satellite
                            sat_pos=evolve_vector(S[k][l][alt/1000],ring_axis,omega,t)
                            
                            g1_diff=np.array(sat_pos)-np.array(g1_pos_evolve)
                            g2_diff=np.array(sat_pos)-np.array(g2_pos_evolve)

                            d1=norm(g1_diff)  # distance between the first ground station in the pair and the satellite
                            d2=norm(g2_diff)  # distance between the second ground station in the pair and the satellite

                            eta_tot=eta_Tot(d1,alt)*eta_Tot(d2,alt)  # The total transmissivity.

                            # Computes the cosine of the angle between the position vectors of the ground stations and the satellite relative to the ground stations.
                            # The "horizon condition" is that cos(theta)>=0, i.e., theta<=pi/2. We call this the horizon condition
                            # because the satellite should be in the horizon of both ground stations (i.e., physically visible)
                            cos_angle1=np.dot(g1_diff,g1_pos_evolve)/(norm(g1_diff)*norm(g1_pos_evolve))
                            cos_angle2=np.dot(g2_diff,g2_pos_evolve)/(norm(g2_diff)*norm(g2_pos_evolve))

                            if eta_tot>=eta_star and cos_angle1>=0 and cos_angle2>=0:
                                Data[t]['ground station pairs'][label]['in range'][alt/1000].append([(k,l),d1,d2,eta_tot,-10*np.log10(eta_tot)])

                    else:
                        _,_,_,_,_,_,omega=get_constants(h)

                        # Evolve the satellite
                        sat_pos=evolve_vector(S[k][l],ring_axis,omega,t)
                        
                        g1_diff=np.array(sat_pos)-np.array(g1_pos_evolve)
                        g2_diff=np.array(sat_pos)-np.array(g2_pos_evolve)

                        d1=norm(g1_diff)
                        d2=norm(g2_diff)

                        eta_tot=eta_Tot(d1,h)*eta_Tot(d2,h)

                        # Computes the cosine of the angle between the position vectors of the ground stations and the satellite relative to the ground stations.
                        # The "horizon condition" is that cos(theta)>=0, i.e., theta<=pi/2. We call this the horizon condition
                        # because the satellite should be in the horizon of both ground stations (i.e., physically visible)
                        cos_angle1=np.dot(g1_diff,g1_pos_evolve)/(norm(g1_diff)*norm(g1_pos_evolve))
                        cos_angle2=np.dot(g2_diff,g2_pos_evolve)/(norm(g2_diff)*norm(g2_pos_evolve))

                        if eta_tot>=eta_star and cos_angle1>=0 and cos_angle2>=0:
                            Data[t]['ground station pairs'][label]['in range'].append([(k,l),d1,d2,eta_tot,-10*np.log10(eta_tot)])

        return Data[t]

    if parallel:
        dat=Parallel(n_jobs=4)(delayed(time_evolve)(t) for t in t_array)
        return dat
    else:
        for t in t_array:
            time_evolve(t)      
                        
        return Data


def range_times(data,pair,h=None):
    
    # Last modified: 3 October 2019

    '''
    Grabs the information about when the given pair of ground stations is in
    the range of all satellites

    Pair should be specified as a string.

    h=None means that data only contains satellites with one altitude. If data
    contains satellites with multiple altitudes, then h should specify (in meters)
    the desired altitude.
    '''
    
    in_range=[] # Tells us whether the ground station pair is in the range of some satellite as a function of time.
    #count=0  # Gives the total number of time steps for which the given pair of ground stations is in the range of some satellite.
    times=[] # Gives the exact times that the ground station pair is in the range of some satellite.
    time_gaps=[]
    num_sats=[] # Number of satellites in the range of the ground station pair as a function of time.
    
    for t in range(len(data)):
        
        if h==None:
            range_list=data[t]['ground station pairs'][pair]['in range']
        else:
            range_list=data[t]['ground station pairs'][pair]['in range'][h/1000]

        if not range_list:  # If range_list is empty, then there is no satellite in range at the particular time
            num_sats.append(0)
            time_gaps.append(t)
            in_range.append(0)
        else:
            num_sats.append(len(range_list))
            times.append(t)
            in_range.append(1)
    
    return np.array(in_range),np.array(times),np.array(time_gaps),np.array(num_sats)




